A Study of the Impact of High Cross Section ILC Processes on the SiD Detector Design

The SiD concept is one of two proposed detectors to be mounted at the interaction region of the International Linear Collider (ILC). A substantial ILC background arises from low transverse momentum $\mathrm{e}^{+}\mathrm{e}^{-}$ pairs created by the interaction of the colliding beams' electromagnetic fields. In order to provide hermeticity and sensitivity to beam targeting parameters, a forward Beamline Calorimeter (BeamCal) is being designed that will provide coverage down to 5 mrad from the outgoing beam trajectory, and intercept the majority of this pair background. Using the SiD simulation framework, the effect of this pair background on the SiD detector components, especially the vertex detector (VXD) and forward electromagnetic calorimeter (FCAL), is explored. In the case of the FCAL, backgrounds from Bhabha and two-photon processes are also considered. The consequence of several variants of the BeamCal geometry and ILC interaction region configuration are considered for both the vertex detector and BeamCal performance.

==> source/PT_hittime_primaries_SiVertexEndcapSiVertexBarrel.cxx <==
void PT_hittime_primaries_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: c1/c1
//=========  (Fri Aug  5 10:46:34 2016) by ROOT version6.06/04
   TCanvas *c1 = new TCanvas("c1", "c1",0,0,700,500);
   gStyle->SetOptFit(1);
   c1->SetHighLightColor(2);
   c1->Range(-4.848485,-0.2857143,25.45455,2.311688);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetLogz();
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.16);
   c1->SetRightMargin(0.18);
   c1->SetTopMargin(0.12);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2D *PT_HitTime = new TH2D("p_T vs hit time","p_{T} vs hit time of primaries hitting the SiVertexEndcapSiVertexBarrel",60,0,20,60,0,2);
   PT_HitTime->SetBinContent(63,522536);
   PT_HitTime->SetBinContent(64,342009);
   PT_HitTime->SetBinContent(65,134591);
   PT_HitTime->SetBinContent(66,88832);
   PT_HitTime->SetBinContent(67,63393);
   PT_HitTime->SetBinContent(68,47604);
   PT_HitTime->SetBinContent(69,36521);
   PT_HitTime->SetBinContent(70,28669);
   PT_HitTime->SetBinContent(71,22389);
   PT_HitTime->SetBinContent(72,17792);
   PT_HitTime->SetBinContent(73,13940);
   PT_HitTime->SetBinContent(74,11544);
   PT_HitTime->SetBinContent(75,10325);
   PT_HitTime->SetBinContent(76,7838);
   PT_HitTime->SetBinContent(77,6044);
   PT_HitTime->SetBinContent(78,5073);
   PT_HitTime->SetBinContent(79,4359);
   PT_HitTime->SetBinContent(80,3892);
   PT_HitTime->SetBinContent(81,3195);
   PT_HitTime->SetBinContent(82,2891);
   PT_HitTime->SetBinContent(83,2396);
   PT_HitTime->SetBinContent(84,1976);
   PT_HitTime->SetBinContent(85,1674);
   PT_HitTime->SetBinContent(86,1421);
   PT_HitTime->SetBinContent(87,1512);
   PT_HitTime->SetBinContent(88,1186);
   PT_HitTime->SetBinContent(89,955);
   PT_HitTime->SetBinContent(90,906);
   PT_HitTime->SetBinContent(91,896);
   PT_HitTime->SetBinContent(92,831);
   PT_HitTime->SetBinContent(93,642);
   PT_HitTime->SetBinContent(94,545);
   PT_HitTime->SetBinContent(95,546);
   PT_HitTime->SetBinContent(96,507);
   PT_HitTime->SetBinContent(97,482);
   PT_HitTime->SetBinContent(98,481);
   PT_HitTime->SetBinContent(99,415);
   PT_HitTime->SetBinContent(100,515);
   PT_HitTime->SetBinContent(101,435);
   PT_HitTime->SetBinContent(102,440);
   PT_HitTime->SetBinContent(103,383);
   PT_HitTime->SetBinContent(104,367);
   PT_HitTime->SetBinContent(105,307);
   PT_HitTime->SetBinContent(106,337);
   PT_HitTime->SetBinContent(107,350);
   PT_HitTime->SetBinContent(108,263);
   PT_HitTime->SetBinContent(109,235);
   PT_HitTime->SetBinContent(110,246);
   PT_HitTime->SetBinContent(111,298);
   PT_HitTime->SetBinContent(112,258);
   PT_HitTime->SetBinContent(113,169);
   PT_HitTime->SetBinContent(114,151);
   PT_HitTime->SetBinContent(115,192);
   PT_HitTime->SetBinContent(116,174);
   PT_HitTime->SetBinContent(117,204);
   PT_HitTime->SetBinContent(118,168);
   PT_HitTime->SetBinContent(119,124);
   PT_HitTime->SetBinContent(120,110);
   PT_HitTime->SetBinContent(121,153);
   PT_HitTime->SetBinContent(122,152);
   PT_HitTime->SetBinContent(123,1798161);
   PT_HitTime->SetBinContent(125,73824);
   PT_HitTime->SetBinContent(126,54676);
   PT_HitTime->SetBinContent(127,17086);
   PT_HitTime->SetBinContent(128,7867);
   PT_HitTime->SetBinContent(129,5233);
   PT_HitTime->SetBinContent(130,3906);
   PT_HitTime->SetBinContent(131,2756);
   PT_HitTime->SetBinContent(132,2319);
   PT_HitTime->SetBinContent(133,1950);
   PT_HitTime->SetBinContent(134,1423);
   PT_HitTime->SetBinContent(135,1386);
   PT_HitTime->SetBinContent(136,1105);
   PT_HitTime->SetBinContent(137,975);
   PT_HitTime->SetBinContent(138,943);
   PT_HitTime->SetBinContent(139,779);
   PT_HitTime->SetBinContent(140,719);
   PT_HitTime->SetBinContent(141,643);
   PT_HitTime->SetBinContent(142,542);
   PT_HitTime->SetBinContent(143,518);
   PT_HitTime->SetBinContent(144,446);
   PT_HitTime->SetBinContent(145,383);
   PT_HitTime->SetBinContent(146,339);
   PT_HitTime->SetBinContent(147,278);
   PT_HitTime->SetBinContent(148,275);
   PT_HitTime->SetBinContent(149,248);
   PT_HitTime->SetBinContent(150,216);
   PT_HitTime->SetBinContent(151,250);
   PT_HitTime->SetBinContent(152,171);
   PT_HitTime->SetBinContent(153,180);
   PT_HitTime->SetBinContent(154,126);
   PT_HitTime->SetBinContent(155,132);
   PT_HitTime->SetBinContent(156,125);
   PT_HitTime->SetBinContent(157,111);
   PT_HitTime->SetBinContent(158,143);
   PT_HitTime->SetBinContent(159,103);
   PT_HitTime->SetBinContent(160,108);
   PT_HitTime->SetBinContent(161,117);
   PT_HitTime->SetBinContent(162,75);
   PT_HitTime->SetBinContent(163,93);
   PT_HitTime->SetBinContent(164,93);
   PT_HitTime->SetBinContent(165,71);
   PT_HitTime->SetBinContent(166,68);
   PT_HitTime->SetBinContent(167,68);
   PT_HitTime->SetBinContent(168,82);
   PT_HitTime->SetBinContent(169,66);
   PT_HitTime->SetBinContent(170,55);
   PT_HitTime->SetBinContent(171,56);
   PT_HitTime->SetBinContent(172,39);
   PT_HitTime->SetBinContent(173,46);
   PT_HitTime->SetBinContent(174,53);
   PT_HitTime->SetBinContent(175,26);
   PT_HitTime->SetBinContent(176,41);
   PT_HitTime->SetBinContent(177,25);
   PT_HitTime->SetBinContent(178,45);
   PT_HitTime->SetBinContent(179,43);
   PT_HitTime->SetBinContent(180,33);
   PT_HitTime->SetBinContent(181,47);
   PT_HitTime->SetBinContent(182,44);
   PT_HitTime->SetBinContent(183,33);
   PT_HitTime->SetBinContent(184,41);
   PT_HitTime->SetBinContent(185,3378);
   PT_HitTime->SetBinContent(187,17635);
   PT_HitTime->SetBinContent(188,6374);
   PT_HitTime->SetBinContent(189,1511);
   PT_HitTime->SetBinContent(190,2299);
   PT_HitTime->SetBinContent(191,575);
   PT_HitTime->SetBinContent(192,394);
   PT_HitTime->SetBinContent(193,649);
   PT_HitTime->SetBinContent(194,383);
   PT_HitTime->SetBinContent(195,281);
   PT_HitTime->SetBinContent(196,300);
   PT_HitTime->SetBinContent(197,174);
   PT_HitTime->SetBinContent(198,197);
   PT_HitTime->SetBinContent(199,234);
   PT_HitTime->SetBinContent(200,146);
   PT_HitTime->SetBinContent(201,136);
   PT_HitTime->SetBinContent(202,157);
   PT_HitTime->SetBinContent(203,131);
   PT_HitTime->SetBinContent(204,107);
   PT_HitTime->SetBinContent(205,111);
   PT_HitTime->SetBinContent(206,103);
   PT_HitTime->SetBinContent(207,84);
   PT_HitTime->SetBinContent(208,81);
   PT_HitTime->SetBinContent(209,72);
   PT_HitTime->SetBinContent(210,54);
   PT_HitTime->SetBinContent(211,73);
   PT_HitTime->SetBinContent(212,81);
   PT_HitTime->SetBinContent(213,46);
   PT_HitTime->SetBinContent(214,77);
   PT_HitTime->SetBinContent(215,89);
   PT_HitTime->SetBinContent(216,45);
   PT_HitTime->SetBinContent(217,63);
   PT_HitTime->SetBinContent(218,54);
   PT_HitTime->SetBinContent(219,54);
   PT_HitTime->SetBinContent(220,53);
   PT_HitTime->SetBinContent(221,57);
   PT_HitTime->SetBinContent(222,43);
   PT_HitTime->SetBinContent(223,61);
   PT_HitTime->SetBinContent(224,44);
   PT_HitTime->SetBinContent(225,30);
   PT_HitTime->SetBinContent(226,60);
   PT_HitTime->SetBinContent(227,38);
   PT_HitTime->SetBinContent(228,27);
   PT_HitTime->SetBinContent(229,41);
   PT_HitTime->SetBinContent(230,38);
   PT_HitTime->SetBinContent(231,21);
   PT_HitTime->SetBinContent(232,30);
   PT_HitTime->SetBinContent(233,49);
   PT_HitTime->SetBinContent(234,28);
   PT_HitTime->SetBinContent(235,39);
   PT_HitTime->SetBinContent(236,50);
   PT_HitTime->SetBinContent(237,28);
   PT_HitTime->SetBinContent(238,25);
   PT_HitTime->SetBinContent(239,53);
   PT_HitTime->SetBinContent(240,37);
   PT_HitTime->SetBinContent(241,30);
   PT_HitTime->SetBinContent(242,32);
   PT_HitTime->SetBinContent(243,20);
   PT_HitTime->SetBinContent(244,32);
   PT_HitTime->SetBinContent(245,31);
   PT_HitTime->SetBinContent(246,2);
   PT_HitTime->SetBinContent(247,545);
   PT_HitTime->SetBinContent(249,6830);
   PT_HitTime->SetBinContent(250,2248);
   PT_HitTime->SetBinContent(252,92);
   PT_HitTime->SetBinContent(253,554);
   PT_HitTime->SetBinContent(254,371);
   PT_HitTime->SetBinContent(255,30);
   PT_HitTime->SetBinContent(256,9);
   PT_HitTime->SetBinContent(257,79);
   PT_HitTime->SetBinContent(258,188);
   PT_HitTime->SetBinContent(259,131);
   PT_HitTime->SetBinContent(260,45);
   PT_HitTime->SetBinContent(261,12);
   PT_HitTime->SetBinContent(262,56);
   PT_HitTime->SetBinContent(263,78);
   PT_HitTime->SetBinContent(264,50);
   PT_HitTime->SetBinContent(265,42);
   PT_HitTime->SetBinContent(266,43);
   PT_HitTime->SetBinContent(267,44);
   PT_HitTime->SetBinContent(268,35);
   PT_HitTime->SetBinContent(269,20);
   PT_HitTime->SetBinContent(270,34);
   PT_HitTime->SetBinContent(271,37);
   PT_HitTime->SetBinContent(272,43);
   PT_HitTime->SetBinContent(273,12);
   PT_HitTime->SetBinContent(274,24);
   PT_HitTime->SetBinContent(275,10);
   PT_HitTime->SetBinContent(276,31);
   PT_HitTime->SetBinContent(277,21);
   PT_HitTime->SetBinContent(278,9);
   PT_HitTime->SetBinContent(279,14);
   PT_HitTime->SetBinContent(280,25);
   PT_HitTime->SetBinContent(281,25);
   PT_HitTime->SetBinContent(282,10);
   PT_HitTime->SetBinContent(283,6);
   PT_HitTime->SetBinContent(284,28);
   PT_HitTime->SetBinContent(285,27);
   PT_HitTime->SetBinContent(286,15);
   PT_HitTime->SetBinContent(287,5);
   PT_HitTime->SetBinContent(288,10);
   PT_HitTime->SetBinContent(289,27);
   PT_HitTime->SetBinContent(290,20);
   PT_HitTime->SetBinContent(291,9);
   PT_HitTime->SetBinContent(292,6);
   PT_HitTime->SetBinContent(293,15);
   PT_HitTime->SetBinContent(294,21);
   PT_HitTime->SetBinContent(295,5);
   PT_HitTime->SetBinContent(296,2);
   PT_HitTime->SetBinContent(297,10);
   PT_HitTime->SetBinContent(298,12);
   PT_HitTime->SetBinContent(299,7);
   PT_HitTime->SetBinContent(300,5);
   PT_HitTime->SetBinContent(301,4);
   PT_HitTime->SetBinContent(302,8);
   PT_HitTime->SetBinContent(303,9);
   PT_HitTime->SetBinContent(304,6);
   PT_HitTime->SetBinContent(306,9);
   PT_HitTime->SetBinContent(307,7);
   PT_HitTime->SetBinContent(308,10);
   PT_HitTime->SetBinContent(309,94);
   PT_HitTime->SetBinContent(311,3081);
   PT_HitTime->SetBinContent(312,1063);
   PT_HitTime->SetBinContent(316,152);
   PT_HitTime->SetBinContent(317,198);
   PT_HitTime->SetBinContent(318,44);
   PT_HitTime->SetBinContent(321,8);
   PT_HitTime->SetBinContent(322,62);
   PT_HitTime->SetBinContent(323,83);
   PT_HitTime->SetBinContent(324,36);
   PT_HitTime->SetBinContent(325,7);
   PT_HitTime->SetBinContent(328,15);
   PT_HitTime->SetBinContent(329,22);
   PT_HitTime->SetBinContent(330,13);
   PT_HitTime->SetBinContent(331,4);
   PT_HitTime->SetBinContent(334,7);
   PT_HitTime->SetBinContent(335,15);
   PT_HitTime->SetBinContent(336,5);
   PT_HitTime->SetBinContent(337,4);
   PT_HitTime->SetBinContent(339,8);
   PT_HitTime->SetBinContent(340,7);
   PT_HitTime->SetBinContent(341,13);
   PT_HitTime->SetBinContent(342,3);
   PT_HitTime->SetBinContent(345,5);
   PT_HitTime->SetBinContent(346,2);
   PT_HitTime->SetBinContent(351,1);
   PT_HitTime->SetBinContent(373,1889);
   PT_HitTime->SetBinContent(374,624);
   PT_HitTime->SetBinContent(379,18);
   PT_HitTime->SetBinContent(380,25);
   PT_HitTime->SetBinContent(381,6);
   PT_HitTime->SetBinContent(382,2);
   PT_HitTime->SetBinContent(387,5);
   PT_HitTime->SetBinContent(388,5);
   PT_HitTime->SetBinContent(389,5);
   PT_HitTime->SetBinContent(390,9);
   PT_HitTime->SetBinContent(391,5);
   PT_HitTime->SetBinContent(413,1);
   PT_HitTime->SetBinContent(421,1);
   PT_HitTime->SetBinContent(433,2);
   PT_HitTime->SetBinContent(435,1079);
   PT_HitTime->SetBinContent(436,311);
   PT_HitTime->SetBinContent(442,1);
   PT_HitTime->SetBinContent(443,55);
   PT_HitTime->SetBinContent(444,49);
   PT_HitTime->SetBinContent(445,1);
   PT_HitTime->SetBinContent(451,1);
   PT_HitTime->SetBinContent(452,5);
   PT_HitTime->SetBinContent(453,1);
   PT_HitTime->SetBinContent(454,1);
   PT_HitTime->SetBinContent(485,6);
   PT_HitTime->SetBinContent(486,5);
   PT_HitTime->SetBinContent(497,636);
   PT_HitTime->SetBinContent(498,200);
   PT_HitTime->SetBinContent(506,1);
   PT_HitTime->SetBinContent(507,16);
   PT_HitTime->SetBinContent(508,4);
   PT_HitTime->SetBinContent(517,5);
   PT_HitTime->SetBinContent(518,5);
   PT_HitTime->SetBinContent(527,7);
   PT_HitTime->SetBinContent(528,5);
   PT_HitTime->SetBinContent(557,13);
   PT_HitTime->SetBinContent(559,496);
   PT_HitTime->SetBinContent(560,160);
   PT_HitTime->SetBinContent(569,3);
   PT_HitTime->SetBinContent(570,24);
   PT_HitTime->SetBinContent(571,18);
   PT_HitTime->SetBinContent(572,2);
   PT_HitTime->SetBinContent(619,5);
   PT_HitTime->SetBinContent(621,353);
   PT_HitTime->SetBinContent(622,127);
   PT_HitTime->SetBinContent(633,6);
   PT_HitTime->SetBinContent(634,5);
   PT_HitTime->SetBinContent(636,3);
   PT_HitTime->SetBinContent(637,5);
   PT_HitTime->SetBinContent(681,1);
   PT_HitTime->SetBinContent(683,265);
   PT_HitTime->SetBinContent(684,97);
   PT_HitTime->SetBinContent(698,5);
   PT_HitTime->SetBinContent(699,8);
   PT_HitTime->SetBinContent(730,1);
   PT_HitTime->SetBinContent(743,1);
   PT_HitTime->SetBinContent(745,350);
   PT_HitTime->SetBinContent(746,79);
   PT_HitTime->SetBinContent(807,181);
   PT_HitTime->SetBinContent(808,55);
   PT_HitTime->SetBinContent(823,2);
   PT_HitTime->SetBinContent(824,7);
   PT_HitTime->SetBinContent(825,4);
   PT_HitTime->SetBinContent(869,218);
   PT_HitTime->SetBinContent(870,61);
   PT_HitTime->SetBinContent(931,165);
   PT_HitTime->SetBinContent(932,58);
   PT_HitTime->SetBinContent(993,82);
   PT_HitTime->SetBinContent(994,38);
   PT_HitTime->SetBinContent(1055,49);
   PT_HitTime->SetBinContent(1056,22);
   PT_HitTime->SetBinContent(1117,70);
   PT_HitTime->SetBinContent(1118,15);
   PT_HitTime->SetBinContent(1141,1);
   PT_HitTime->SetBinContent(1179,51);
   PT_HitTime->SetBinContent(1180,16);
   PT_HitTime->SetBinContent(1241,56);
   PT_HitTime->SetBinContent(1242,12);
   PT_HitTime->SetBinContent(1303,70);
   PT_HitTime->SetBinContent(1304,10);
   PT_HitTime->SetBinContent(1365,54);
   PT_HitTime->SetBinContent(1366,14);
   PT_HitTime->SetBinContent(1427,21);
   PT_HitTime->SetBinContent(1428,5);
   PT_HitTime->SetBinContent(1489,44);
   PT_HitTime->SetBinContent(1490,14);
   PT_HitTime->SetBinContent(1551,16);
   PT_HitTime->SetBinContent(1552,2);
   PT_HitTime->SetBinContent(1585,9);
   PT_HitTime->SetBinContent(1586,2);
   PT_HitTime->SetBinContent(1611,11);
   PT_HitTime->SetBinContent(1613,10);
   PT_HitTime->SetBinContent(1614,1);
   PT_HitTime->SetBinContent(1675,35);
   PT_HitTime->SetBinContent(1676,7);
   PT_HitTime->SetBinContent(1737,14);
   PT_HitTime->SetBinContent(1738,2);
   PT_HitTime->SetBinContent(1799,12);
   PT_HitTime->SetBinContent(1800,6);
   PT_HitTime->SetBinContent(1861,8);
   PT_HitTime->SetBinContent(1862,4);
   PT_HitTime->SetBinContent(1923,23);
   PT_HitTime->SetBinContent(1924,4);
   PT_HitTime->SetBinContent(1985,11);
   PT_HitTime->SetBinContent(1986,4);
   PT_HitTime->SetBinContent(2047,16);
   PT_HitTime->SetBinContent(2048,5);
   PT_HitTime->SetBinContent(2171,13);
   PT_HitTime->SetBinContent(2172,11);
   PT_HitTime->SetBinContent(2233,33);
   PT_HitTime->SetBinContent(2234,5);
   PT_HitTime->SetBinContent(2295,23);
   PT_HitTime->SetBinContent(2296,3);
   PT_HitTime->SetBinContent(2357,32);
   PT_HitTime->SetBinContent(2419,11);
   PT_HitTime->SetBinContent(2420,4);
   PT_HitTime->SetBinContent(2481,23);
   PT_HitTime->SetBinContent(2482,2);
   PT_HitTime->SetBinContent(2543,13);
   PT_HitTime->SetBinContent(2544,2);
   PT_HitTime->SetBinContent(2605,1);
   PT_HitTime->SetBinContent(2667,6);
   PT_HitTime->SetBinContent(2668,2);
   PT_HitTime->SetBinContent(2791,5);
   PT_HitTime->SetBinContent(2792,4);
   PT_HitTime->SetBinContent(2915,9);
   PT_HitTime->SetBinContent(2916,4);
   PT_HitTime->SetBinContent(3039,9);
   PT_HitTime->SetBinContent(3040,1);
   PT_HitTime->SetBinContent(3101,3);
   PT_HitTime->SetBinContent(3102,2);
   PT_HitTime->SetBinContent(3163,10);
   PT_HitTime->SetBinContent(3225,5);
   PT_HitTime->SetBinContent(3349,13);
   PT_HitTime->SetBinContent(3598,2);
   PT_HitTime->SetBinContent(3783,59);
   PT_HitTime->SetBinContent(3784,15);
   PT_HitTime->SetEntries(3441763);
   PT_HitTime->SetContour(100);
   PT_HitTime->SetContourLevel(0,1);
   PT_HitTime->SetContourLevel(1,1.140726);
   PT_HitTime->SetContourLevel(2,1.301255);
   PT_HitTime->SetContourLevel(3,1.484375);
   PT_HitTime->SetContourLevel(4,1.693264);
   PT_HitTime->SetContourLevel(5,1.931549);
   PT_HitTime->SetContourLevel(6,2.203368);
   PT_HitTime->SetContourLevel(7,2.513438);
   PT_HitTime->SetContourLevel(8,2.867143);
   PT_HitTime->SetContourLevel(9,3.270623);
   PT_HitTime->SetContourLevel(10,3.730883);
   PT_HitTime->SetContourLevel(11,4.255913);
   PT_HitTime->SetContourLevel(12,4.854829);
   PT_HitTime->SetContourLevel(13,5.538028);
   PT_HitTime->SetContourLevel(14,6.317369);
   PT_HitTime->SetContourLevel(15,7.206385);
   PT_HitTime->SetContourLevel(16,8.220507);
   PT_HitTime->SetContourLevel(17,9.377342);
   PT_HitTime->SetContourLevel(18,10.69697);
   PT_HitTime->SetContourLevel(19,12.20231);
   PT_HitTime->SetContourLevel(20,13.91949);
   PT_HitTime->SetContourLevel(21,15.87831);
   PT_HitTime->SetContourLevel(22,18.1128);
   PT_HitTime->SetContourLevel(23,20.66173);
   PT_HitTime->SetContourLevel(24,23.56937);
   PT_HitTime->SetContourLevel(25,26.88618);
   PT_HitTime->SetContourLevel(26,30.66975);
   PT_HitTime->SetContourLevel(27,34.98577);
   PT_HitTime->SetContourLevel(28,39.90916);
   PT_HitTime->SetContourLevel(29,45.52539);
   PT_HitTime->SetContourLevel(30,51.93198);
   PT_HitTime->SetContourLevel(31,59.24013);
   PT_HitTime->SetContourLevel(32,67.57673);
   PT_HitTime->SetContourLevel(33,77.0865);
   PT_HitTime->SetContourLevel(34,87.93454);
   PT_HitTime->SetContourLevel(35,100.3092);
   PT_HitTime->SetContourLevel(36,114.4252);
   PT_HitTime->SetContourLevel(37,130.5278);
   PT_HitTime->SetContourLevel(38,148.8964);
   PT_HitTime->SetContourLevel(39,169.8499);
   PT_HitTime->SetContourLevel(40,193.7521);
   PT_HitTime->SetContourLevel(41,221.018);
   PT_HitTime->SetContourLevel(42,252.1209);
   PT_HitTime->SetContourLevel(43,287.6007);
   PT_HitTime->SetContourLevel(44,328.0735);
   PT_HitTime->SetContourLevel(45,374.2418);
   PT_HitTime->SetContourLevel(46,426.9072);
   PT_HitTime->SetContourLevel(47,486.9839);
   PT_HitTime->SetContourLevel(48,555.515);
   PT_HitTime->SetContourLevel(49,633.6901);
   PT_HitTime->SetContourLevel(50,722.8665);
   PT_HitTime->SetContourLevel(51,824.5923);
   PT_HitTime->SetContourLevel(52,940.6335);
   PT_HitTime->SetContourLevel(53,1073.005);
   PT_HitTime->SetContourLevel(54,1224.004);
   PT_HitTime->SetContourLevel(55,1396.252);
   PT_HitTime->SetContourLevel(56,1592.741);
   PT_HitTime->SetContourLevel(57,1816.88);
   PT_HitTime->SetContourLevel(58,2072.561);
   PT_HitTime->SetContourLevel(59,2364.224);
   PT_HitTime->SetContourLevel(60,2696.93);
   PT_HitTime->SetContourLevel(61,3076.457);
   PT_HitTime->SetContourLevel(62,3509.393);
   PT_HitTime->SetContourLevel(63,4003.255);
   PT_HitTime->SetContourLevel(64,4566.615);
   PT_HitTime->SetContourLevel(65,5209.254);
   PT_HitTime->SetContourLevel(66,5942.329);
   PT_HitTime->SetContourLevel(67,6778.567);
   PT_HitTime->SetContourLevel(68,7732.484);
   PT_HitTime->SetContourLevel(69,8820.642);
   PT_HitTime->SetContourLevel(70,10061.93);
   PT_HitTime->SetContourLevel(71,11477.9);
   PT_HitTime->SetContourLevel(72,13093.14);
   PT_HitTime->SetContourLevel(73,14935.67);
   PT_HitTime->SetContourLevel(74,17037.51);
   PT_HitTime->SetContourLevel(75,19435.12);
   PT_HitTime->SetContourLevel(76,22170.13);
   PT_HitTime->SetContourLevel(77,25290.04);
   PT_HitTime->SetContourLevel(78,28848.99);
   PT_HitTime->SetContourLevel(79,32908.78);
   PT_HitTime->SetContourLevel(80,37539.89);
   PT_HitTime->SetContourLevel(81,42822.71);
   PT_HitTime->SetContourLevel(82,48848.96);
   PT_HitTime->SetContourLevel(83,55723.25);
   PT_HitTime->SetContourLevel(84,63564.94);
   PT_HitTime->SetContourLevel(85,72510.15);
   PT_HitTime->SetContourLevel(86,82714.18);
   PT_HitTime->SetContourLevel(87,94354.17);
   PT_HitTime->SetContourLevel(88,107632.2);
   PT_HitTime->SetContourLevel(89,122778.8);
   PT_HitTime->SetContourLevel(90,140056.9);
   PT_HitTime->SetContourLevel(91,159766.5);
   PT_HitTime->SetContourLevel(92,182249.7);
   PT_HitTime->SetContourLevel(93,207896.9);
   PT_HitTime->SetContourLevel(94,237153.3);
   PT_HitTime->SetContourLevel(95,270526.9);
   PT_HitTime->SetContourLevel(96,308596.9);
   PT_HitTime->SetContourLevel(97,352024.4);
   PT_HitTime->SetContourLevel(98,401563.2);
   PT_HitTime->SetContourLevel(99,458073.4);
   
   TPaletteAxis *palette = new TPaletteAxis(20.15152,0,21.51515,2,PT_HitTime);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   PT_HitTime->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("p_T vs Hit Time");
   AText->SetTextSize(0.046);
   AText = ptstats->AddText("Entries = 3441763");
   AText = ptstats->AddText("Mean x =  1.057");
   AText = ptstats->AddText("Mean y = 0.02199");
   AText = ptstats->AddText("Std Dev x =  1.762");
   AText = ptstats->AddText("Std Dev y = 0.03425");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   PT_HitTime->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(PT_HitTime);
   PT_HitTime->SetLineWidth(2);
   PT_HitTime->SetMarkerStyle(20);
   PT_HitTime->SetMarkerSize(1.2);
   PT_HitTime->GetXaxis()->SetTitle("Hit time [ns]");
   PT_HitTime->GetXaxis()->SetLabelFont(42);
   PT_HitTime->GetXaxis()->SetLabelSize(0.05);
   PT_HitTime->GetXaxis()->SetTitleSize(0.05);
   PT_HitTime->GetXaxis()->SetTitleOffset(1.05);
   PT_HitTime->GetXaxis()->SetTitleFont(42);
   PT_HitTime->GetYaxis()->SetTitle("p_{T} [GeV]");
   PT_HitTime->GetYaxis()->SetLabelFont(42);
   PT_HitTime->GetYaxis()->SetLabelSize(0.05);
   PT_HitTime->GetYaxis()->SetTitleSize(0.05);
   PT_HitTime->GetYaxis()->SetTitleOffset(1.4);
   PT_HitTime->GetYaxis()->SetTitleFont(42);
   PT_HitTime->GetZaxis()->SetLabelFont(42);
   PT_HitTime->GetZaxis()->SetLabelSize(0.05);
   PT_HitTime->GetZaxis()->SetTitleSize(0.05);
   PT_HitTime->GetZaxis()->SetTitleOffset(1.3);
   PT_HitTime->GetZaxis()->SetTitleFont(42);
   PT_HitTime->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9390678,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("p_{T} vs hit time of primaries hitting the SiVertexEndcapSiVertexBarrel");
   pt->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> source/creationtime_histo_SiVertexEndcap.cxx <==
void creationtime_histo_SiVertexEndcap()
{
//=========Macro generated from canvas: canvas3/canvas
//=========  (Wed Jul 27 14:45:00 2016) by ROOT version6.06/04
   TCanvas *canvas3 = new TCanvas("canvas3", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas3->SetHighLightColor(2);
   canvas3->Range(-2.059948,-0.2689272,4.523634,7.649138);
   canvas3->SetFillColor(0);
   canvas3->SetBorderMode(0);
   canvas3->SetBorderSize(2);
   canvas3->SetLogx();
   canvas3->SetLogy();
   canvas3->SetTickx(1);
   canvas3->SetTicky(1);
   canvas3->SetLeftMargin(0.16);
   canvas3->SetRightMargin(0.18);
   canvas3->SetTopMargin(0.12);
   canvas3->SetFrameBorderMode(0);
   canvas3->SetFrameBorderMode(0);
   Double_t xAxis1[129] = {0.01, 0.011, 0.0121, 0.01331, 0.014641, 0.0161051, 0.01771561, 0.01948717, 0.02143589, 0.02357948, 0.02593743, 0.02853117, 0.03138429, 0.03452272, 0.03797499, 0.04177249, 0.04594974, 0.05054472, 0.05559919, 0.06115911, 0.06727502, 0.07400253, 0.08140278, 0.08954306, 0.09849737, 0.1083471, 0.1191818, 0.1311, 0.14421, 0.158631, 0.1744941, 0.1919436, 0.2111379, 0.2322517, 0.2554769, 0.2810246, 0.309127, 0.3400397, 0.3740437, 0.4114481, 0.4525929, 0.4978522, 0.5476375, 0.6024012, 0.6626413, 0.7289055, 0.8017961, 0.8819757, 0.9701733, 1.067191, 1.17391, 1.291301, 1.420431, 1.562474, 1.718722, 1.890594, 2.079653, 2.287618, 2.51638, 2.768018, 3.04482, 3.349303, 3.684233, 4.052656, 4.457922, 4.903714, 5.394086, 5.933495, 6.526844, 7.179529, 7.897482, 8.68723, 9.555953, 10.51155, 11.5627, 12.71898, 13.99087, 15.38996, 16.92896, 18.62185, 20.48404, 22.53244, 24.78569, 27.26426, 29.99068, 32.98975, 36.28873, 39.91761, 43.90937, 48.3003, 53.13034, 58.44337, 64.28771, 70.71648, 77.78813, 85.56695, 94.12364, 103.536, 113.8896, 125.2786, 137.8064, 151.5871, 166.7458, 183.4204, 201.7624, 221.9387, 244.1326, 268.5458, 295.4004, 324.9405, 357.4345, 393.178, 432.4958, 475.7454, 523.3199, 575.652, 633.2172, 696.5389, 766.1928, 842.8121, 927.0934, 1019.803, 1121.783, 1233.961, 1357.358, 1493.093, 1642.403, 1806.643, 1987.307}; 
   
   TH1D *CreationsPtime__9 = new TH1D("Creation_time","Creation time of particles hitting subdetector SiVertexEndcap",128, xAxis1);
   CreationsPtime__9->SetBinContent(0,1599575);
   CreationsPtime__9->SetBinContent(16,35);
   CreationsPtime__9->SetBinContent(17,11);
   CreationsPtime__9->SetBinContent(18,85);
   CreationsPtime__9->SetBinContent(19,84);
   CreationsPtime__9->SetBinContent(20,45);
   CreationsPtime__9->SetBinContent(21,25);
   CreationsPtime__9->SetBinContent(22,134);
   CreationsPtime__9->SetBinContent(23,132);
   CreationsPtime__9->SetBinContent(24,227);
   CreationsPtime__9->SetBinContent(25,82);
   CreationsPtime__9->SetBinContent(26,186);
   CreationsPtime__9->SetBinContent(27,265);
   CreationsPtime__9->SetBinContent(28,345);
   CreationsPtime__9->SetBinContent(29,214);
   CreationsPtime__9->SetBinContent(30,438);
   CreationsPtime__9->SetBinContent(31,317);
   CreationsPtime__9->SetBinContent(32,423);
   CreationsPtime__9->SetBinContent(33,930);
   CreationsPtime__9->SetBinContent(34,2093);
   CreationsPtime__9->SetBinContent(35,1178);
   CreationsPtime__9->SetBinContent(36,1251);
   CreationsPtime__9->SetBinContent(37,1236);
   CreationsPtime__9->SetBinContent(38,2014);
   CreationsPtime__9->SetBinContent(39,2392);
   CreationsPtime__9->SetBinContent(40,1275);
   CreationsPtime__9->SetBinContent(41,1188);
   CreationsPtime__9->SetBinContent(42,1472);
   CreationsPtime__9->SetBinContent(43,1951);
   CreationsPtime__9->SetBinContent(44,2073);
   CreationsPtime__9->SetBinContent(45,1824);
   CreationsPtime__9->SetBinContent(46,1845);
   CreationsPtime__9->SetBinContent(47,1893);
   CreationsPtime__9->SetBinContent(48,1673);
   CreationsPtime__9->SetBinContent(49,1669);
   CreationsPtime__9->SetBinContent(50,1994);
   CreationsPtime__9->SetBinContent(51,1941);
   CreationsPtime__9->SetBinContent(52,1862);
   CreationsPtime__9->SetBinContent(53,1456);
   CreationsPtime__9->SetBinContent(54,1397);
   CreationsPtime__9->SetBinContent(55,1014);
   CreationsPtime__9->SetBinContent(56,837);
   CreationsPtime__9->SetBinContent(57,764);
   CreationsPtime__9->SetBinContent(58,756);
   CreationsPtime__9->SetBinContent(59,834);
   CreationsPtime__9->SetBinContent(60,930);
   CreationsPtime__9->SetBinContent(61,740);
   CreationsPtime__9->SetBinContent(62,475);
   CreationsPtime__9->SetBinContent(63,561);
   CreationsPtime__9->SetBinContent(64,367);
   CreationsPtime__9->SetBinContent(65,378);
   CreationsPtime__9->SetBinContent(66,589);
   CreationsPtime__9->SetBinContent(67,374);
   CreationsPtime__9->SetBinContent(68,263);
   CreationsPtime__9->SetBinContent(69,227);
   CreationsPtime__9->SetBinContent(70,118);
   CreationsPtime__9->SetBinContent(71,95);
   CreationsPtime__9->SetBinContent(72,68);
   CreationsPtime__9->SetBinContent(73,92);
   CreationsPtime__9->SetBinContent(74,4499);
   CreationsPtime__9->SetBinContent(75,206);
   CreationsPtime__9->SetBinContent(76,96);
   CreationsPtime__9->SetBinContent(77,45);
   CreationsPtime__9->SetBinContent(78,15078);
   CreationsPtime__9->SetBinContent(79,102154);
   CreationsPtime__9->SetBinContent(80,48116);
   CreationsPtime__9->SetBinContent(81,28269);
   CreationsPtime__9->SetBinContent(82,17408);
   CreationsPtime__9->SetBinContent(83,10548);
   CreationsPtime__9->SetBinContent(84,4836);
   CreationsPtime__9->SetBinContent(85,2692);
   CreationsPtime__9->SetBinContent(86,1249);
   CreationsPtime__9->SetBinContent(87,717);
   CreationsPtime__9->SetBinContent(88,393);
   CreationsPtime__9->SetBinContent(89,201);
   CreationsPtime__9->SetBinContent(90,248);
   CreationsPtime__9->SetBinContent(91,330);
   CreationsPtime__9->SetBinContent(92,219);
   CreationsPtime__9->SetBinContent(93,200);
   CreationsPtime__9->SetBinContent(94,305);
   CreationsPtime__9->SetBinContent(95,174);
   CreationsPtime__9->SetBinContent(96,337);
   CreationsPtime__9->SetBinContent(97,255);
   CreationsPtime__9->SetBinContent(98,120);
   CreationsPtime__9->SetBinContent(99,109);
   CreationsPtime__9->SetBinContent(100,51);
   CreationsPtime__9->SetBinContent(101,59);
   CreationsPtime__9->SetBinContent(102,40);
   CreationsPtime__9->SetBinContent(103,32);
   CreationsPtime__9->SetBinContent(104,56);
   CreationsPtime__9->SetBinContent(105,70);
   CreationsPtime__9->SetBinContent(106,38);
   CreationsPtime__9->SetBinContent(107,46);
   CreationsPtime__9->SetBinContent(108,24);
   CreationsPtime__9->SetBinContent(109,59);
   CreationsPtime__9->SetBinContent(110,24);
   CreationsPtime__9->SetBinContent(111,71);
   CreationsPtime__9->SetBinContent(112,117);
   CreationsPtime__9->SetBinContent(113,57);
   CreationsPtime__9->SetBinContent(114,63);
   CreationsPtime__9->SetBinContent(115,116);
   CreationsPtime__9->SetBinContent(116,60);
   CreationsPtime__9->SetBinContent(117,80);
   CreationsPtime__9->SetBinContent(118,72);
   CreationsPtime__9->SetBinContent(119,111);
   CreationsPtime__9->SetBinContent(120,75);
   CreationsPtime__9->SetBinContent(121,95);
   CreationsPtime__9->SetBinContent(122,62);
   CreationsPtime__9->SetBinContent(123,145);
   CreationsPtime__9->SetBinContent(124,84);
   CreationsPtime__9->SetBinContent(125,107);
   CreationsPtime__9->SetBinContent(126,108);
   CreationsPtime__9->SetBinContent(127,105);
   CreationsPtime__9->SetBinContent(128,125);
   CreationsPtime__9->SetBinContent(129,1086);
   CreationsPtime__9->SetMinimum(4);
   CreationsPtime__9->SetMaximum(5000000);
   CreationsPtime__9->SetEntries(1890754);
   
   TPaveStats *ptstats = new TPaveStats(0.65,0.7,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("Creation time");
   AText->SetTextSize(0.0368);
   AText = ptstats->AddText("Entries = 1890754");
   AText = ptstats->AddText("Mean  =  30.52 #pm 0.2735");
   AText = ptstats->AddText("Std Dev   =  147.4 #pm 0.1934");
   AText = ptstats->AddText("Underflow = 1.6e+06");
   ptstats->SetOptStat(36873);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   CreationsPtime__9->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(CreationsPtime__9);
   CreationsPtime__9->SetLineColor(1);
   CreationsPtime__9->SetLineWidth(2);
   CreationsPtime__9->SetMarkerStyle(20);
   CreationsPtime__9->SetMarkerSize(1.2);
   CreationsPtime__9->GetXaxis()->SetTitle("Particle creation time [ns]");
   CreationsPtime__9->GetXaxis()->SetRange(25,129);
   CreationsPtime__9->GetXaxis()->SetLabelFont(42);
   CreationsPtime__9->GetXaxis()->SetLabelSize(0.05);
   CreationsPtime__9->GetXaxis()->SetTitleSize(0.05);
   CreationsPtime__9->GetXaxis()->SetTitleOffset(1.05);
   CreationsPtime__9->GetXaxis()->SetTitleFont(42);
   CreationsPtime__9->GetYaxis()->SetTitle(" #hits");
   CreationsPtime__9->GetYaxis()->SetLabelFont(42);
   CreationsPtime__9->GetYaxis()->SetLabelSize(0.05);
   CreationsPtime__9->GetYaxis()->SetTitleSize(0.05);
   CreationsPtime__9->GetYaxis()->SetTitleOffset(1.4);
   CreationsPtime__9->GetYaxis()->SetTitleFont(42);
   CreationsPtime__9->GetZaxis()->SetLabelFont(42);
   CreationsPtime__9->GetZaxis()->SetLabelSize(0.05);
   CreationsPtime__9->GetZaxis()->SetTitleSize(0.05);
   CreationsPtime__9->GetZaxis()->SetTitleOffset(1.3);
   CreationsPtime__9->GetZaxis()->SetTitleFont(42);
   CreationsPtime__9->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Creation time of particles hitting subdetector SiVertexEndcap");
   pt->Draw();
   canvas3->Modified();
   canvas3->cd();
   canvas3->SetSelected(canvas3);
}


==> source/gg_hadrons_pairs_comparison_time_SiVertexEndcapSiVertexBarrel.cxx <==
void gg_hadrons_pairs_comparison_time_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas1/canvas
//=========  (Wed Sep  7 12:59:46 2016) by ROOT version6.06/04
   TCanvas *canvas1 = new TCanvas("canvas1", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas1->SetHighLightColor(2);
   canvas1->Range(-24.24242,-1.271564,127.2727,7.551469);
   canvas1->SetFillColor(0);
   canvas1->SetBorderMode(0);
   canvas1->SetBorderSize(2);
   canvas1->SetLogy();
   canvas1->SetTickx(1);
   canvas1->SetTicky(1);
   canvas1->SetLeftMargin(0.16);
   canvas1->SetRightMargin(0.18);
   canvas1->SetTopMargin(0.12);
   canvas1->SetFrameBorderMode(0);
   canvas1->SetFrameBorderMode(0);
   
   TH1D *Time_pairs__1 = new TH1D("Time_pairs__1","Creation time of particles from #gamma#gamma #rightarrow hadrons events and pair background hitting the SiVertexEndcapSiVertexBarrel",20,0,100);
   Time_pairs__1->SetBinContent(1,1639900);
   Time_pairs__1->SetBinContent(2,47190);
   Time_pairs__1->SetBinContent(3,11716);
   Time_pairs__1->SetBinContent(4,4800);
   Time_pairs__1->SetBinContent(5,1019125);
   Time_pairs__1->SetBinContent(6,761928);
   Time_pairs__1->SetBinContent(7,213221);
   Time_pairs__1->SetBinContent(8,61339);
   Time_pairs__1->SetBinContent(9,16475);
   Time_pairs__1->SetBinContent(10,5508);
   Time_pairs__1->SetBinContent(11,2663);
   Time_pairs__1->SetBinContent(12,1925);
   Time_pairs__1->SetBinContent(13,1764);
   Time_pairs__1->SetBinContent(14,1222);
   Time_pairs__1->SetBinContent(15,1154);
   Time_pairs__1->SetBinContent(16,1138);
   Time_pairs__1->SetBinContent(17,1016);
   Time_pairs__1->SetBinContent(18,625);
   Time_pairs__1->SetBinContent(19,1046);
   Time_pairs__1->SetBinContent(20,963);
   Time_pairs__1->SetBinContent(21,25981);
   Time_pairs__1->SetBinError(1,1280.586);
   Time_pairs__1->SetBinError(2,217.2326);
   Time_pairs__1->SetBinError(3,108.2405);
   Time_pairs__1->SetBinError(4,69.28203);
   Time_pairs__1->SetBinError(5,1009.517);
   Time_pairs__1->SetBinError(6,872.8849);
   Time_pairs__1->SetBinError(7,461.7586);
   Time_pairs__1->SetBinError(8,247.6671);
   Time_pairs__1->SetBinError(9,128.355);
   Time_pairs__1->SetBinError(10,74.2159);
   Time_pairs__1->SetBinError(11,51.60426);
   Time_pairs__1->SetBinError(12,43.87482);
   Time_pairs__1->SetBinError(13,42);
   Time_pairs__1->SetBinError(14,34.95712);
   Time_pairs__1->SetBinError(15,33.97058);
   Time_pairs__1->SetBinError(16,33.73426);
   Time_pairs__1->SetBinError(17,31.87475);
   Time_pairs__1->SetBinError(18,25);
   Time_pairs__1->SetBinError(19,32.34192);
   Time_pairs__1->SetBinError(20,31.03224);
   Time_pairs__1->SetBinError(21,161.1862);
   Time_pairs__1->SetMinimum(0.5);
   Time_pairs__1->SetEntries(3820699);
   
   TPaveStats *ptstats = new TPaveStats(0.65,0.83,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("Time_pairs");
   AText->SetTextSize(0.0322);
   AText = ptstats->AddText("Entries = 3820699");
   ptstats->SetOptStat(11);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   Time_pairs__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(Time_pairs__1);
   Time_pairs__1->SetLineWidth(2);
   Time_pairs__1->SetMarkerStyle(20);
   Time_pairs__1->SetMarkerSize(1.2);
   Time_pairs__1->GetXaxis()->SetTitle("Hit time [ns]");
   Time_pairs__1->GetXaxis()->SetLabelFont(42);
   Time_pairs__1->GetXaxis()->SetLabelSize(0.05);
   Time_pairs__1->GetXaxis()->SetTitleSize(0.05);
   Time_pairs__1->GetXaxis()->SetTitleOffset(1.05);
   Time_pairs__1->GetXaxis()->SetTitleFont(42);
   Time_pairs__1->GetYaxis()->SetTitle(" #hits");
   Time_pairs__1->GetYaxis()->SetLabelFont(42);
   Time_pairs__1->GetYaxis()->SetLabelSize(0.05);
   Time_pairs__1->GetYaxis()->SetTitleSize(0.05);
   Time_pairs__1->GetYaxis()->SetTitleOffset(1.4);
   Time_pairs__1->GetYaxis()->SetTitleFont(42);
   Time_pairs__1->GetZaxis()->SetLabelFont(42);
   Time_pairs__1->GetZaxis()->SetLabelSize(0.05);
   Time_pairs__1->GetZaxis()->SetTitleSize(0.05);
   Time_pairs__1->GetZaxis()->SetTitleOffset(1.3);
   Time_pairs__1->GetZaxis()->SetTitleFont(42);
   Time_pairs__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Creation time of particles from #gamma#gamma #rightarrow hadrons events and pair background hitting the SiVertexEndcapSiVertexBarrel");
   pt->Draw();
   
   TH1D *Time_gammagamma_hadrons__2 = new TH1D("Time_gammagamma_hadrons__2","Creation time of particles from #gamma#gamma #rightarrow hadrons events and pair background hitting the SiVertexEndcapSiVertexBarrel",20,0,100);
   Time_gammagamma_hadrons__2->SetBinContent(1,633123.8);
   Time_gammagamma_hadrons__2->SetBinContent(2,23916.59);
   Time_gammagamma_hadrons__2->SetBinContent(3,15654.33);
   Time_gammagamma_hadrons__2->SetBinContent(4,10001.18);
   Time_gammagamma_hadrons__2->SetBinContent(5,7572.343);
   Time_gammagamma_hadrons__2->SetBinContent(6,5151.814);
   Time_gammagamma_hadrons__2->SetBinContent(7,3245.291);
   Time_gammagamma_hadrons__2->SetBinContent(8,2215.28);
   Time_gammagamma_hadrons__2->SetBinContent(9,1549.679);
   Time_gammagamma_hadrons__2->SetBinContent(10,1235.323);
   Time_gammagamma_hadrons__2->SetBinContent(11,930.5125);
   Time_gammagamma_hadrons__2->SetBinContent(12,722.0769);
   Time_gammagamma_hadrons__2->SetBinContent(13,586.8678);
   Time_gammagamma_hadrons__2->SetBinContent(14,525.7017);
   Time_gammagamma_hadrons__2->SetBinContent(15,448.678);
   Time_gammagamma_hadrons__2->SetBinContent(16,357.8047);
   Time_gammagamma_hadrons__2->SetBinContent(17,314.2702);
   Time_gammagamma_hadrons__2->SetBinContent(18,253.4024);
   Time_gammagamma_hadrons__2->SetBinContent(19,230.0272);
   Time_gammagamma_hadrons__2->SetBinContent(20,201.2252);
   Time_gammagamma_hadrons__2->SetBinContent(21,21255.52);
   Time_gammagamma_hadrons__2->SetBinError(1,197.4414);
   Time_gammagamma_hadrons__2->SetBinError(2,38.4751);
   Time_gammagamma_hadrons__2->SetBinError(3,30.7314);
   Time_gammagamma_hadrons__2->SetBinError(4,24.63113);
   Time_gammagamma_hadrons__2->SetBinError(5,21.0508);
   Time_gammagamma_hadrons__2->SetBinError(6,17.39532);
   Time_gammagamma_hadrons__2->SetBinError(7,13.90056);
   Time_gammagamma_hadrons__2->SetBinError(8,11.65269);
   Time_gammagamma_hadrons__2->SetBinError(9,9.748642);
   Time_gammagamma_hadrons__2->SetBinError(10,8.749059);
   Time_gammagamma_hadrons__2->SetBinError(11,7.599511);
   Time_gammagamma_hadrons__2->SetBinError(12,6.631957);
   Time_gammagamma_hadrons__2->SetBinError(13,5.986619);
   Time_gammagamma_hadrons__2->SetBinError(14,5.694724);
   Time_gammagamma_hadrons__2->SetBinError(15,5.33635);
   Time_gammagamma_hadrons__2->SetBinError(16,4.696315);
   Time_gammagamma_hadrons__2->SetBinError(17,4.374632);
   Time_gammagamma_hadrons__2->SetBinError(18,3.92377);
   Time_gammagamma_hadrons__2->SetBinError(19,3.758863);
   Time_gammagamma_hadrons__2->SetBinError(20,3.567392);
   Time_gammagamma_hadrons__2->SetBinError(21,35.90227);
   Time_gammagamma_hadrons__2->SetMinimum(0.5);
   Time_gammagamma_hadrons__2->SetEntries(1.3368e+07);
   
   ptstats = new TPaveStats(0.65,0.76,0.85,0.83,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(2);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("Time_gammagamma_hadrons");
   AText->SetTextSize(0.0322);
   AText = ptstats->AddText("Entries =     1.3368e+07");
   ptstats->SetOptStat(11);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   Time_gammagamma_hadrons__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(Time_gammagamma_hadrons__2);
   Time_gammagamma_hadrons__2->SetLineColor(2);
   Time_gammagamma_hadrons__2->SetLineWidth(2);
   Time_gammagamma_hadrons__2->SetMarkerColor(2);
   Time_gammagamma_hadrons__2->SetMarkerStyle(20);
   Time_gammagamma_hadrons__2->SetMarkerSize(1.2);
   Time_gammagamma_hadrons__2->GetXaxis()->SetTitle("Hit time [ns]");
   Time_gammagamma_hadrons__2->GetXaxis()->SetLabelFont(42);
   Time_gammagamma_hadrons__2->GetXaxis()->SetLabelSize(0.05);
   Time_gammagamma_hadrons__2->GetXaxis()->SetTitleSize(0.05);
   Time_gammagamma_hadrons__2->GetXaxis()->SetTitleOffset(1.05);
   Time_gammagamma_hadrons__2->GetXaxis()->SetTitleFont(42);
   Time_gammagamma_hadrons__2->GetYaxis()->SetTitle(" #hits");
   Time_gammagamma_hadrons__2->GetYaxis()->SetLabelFont(42);
   Time_gammagamma_hadrons__2->GetYaxis()->SetLabelSize(0.05);
   Time_gammagamma_hadrons__2->GetYaxis()->SetTitleSize(0.05);
   Time_gammagamma_hadrons__2->GetYaxis()->SetTitleOffset(1.4);
   Time_gammagamma_hadrons__2->GetYaxis()->SetTitleFont(42);
   Time_gammagamma_hadrons__2->GetZaxis()->SetLabelFont(42);
   Time_gammagamma_hadrons__2->GetZaxis()->SetLabelSize(0.05);
   Time_gammagamma_hadrons__2->GetZaxis()->SetTitleSize(0.05);
   Time_gammagamma_hadrons__2->GetZaxis()->SetTitleOffset(1.3);
   Time_gammagamma_hadrons__2->GetZaxis()->SetTitleFont(42);
   Time_gammagamma_hadrons__2->Draw("SAMES");
   
   pt = new TPaveText(0.65,0.83,0.85,0.9,"brNDC");
   pt->SetFillColor(0);
   AText = pt->AddText("Time_pairs");
   TLine *line = pt->AddLine(0,0.5,1,0.5);
   AText = pt->AddText("Entries = 3.8207e+06");
   pt->Draw();
   
   pt = new TPaveText(0.65,0.76,0.85,0.83,"brNDC");
   pt->SetFillColor(0);
   pt->SetTextColor(2);
   AText = pt->AddText("Time_#gamma#gamma#rightarrow hadrons");
   line = pt->AddLine(0,0.5,1,0.5);
   AText = pt->AddText("Entries = 708236");
   pt->Draw();
   canvas1->Modified();
   canvas1->cd();
   canvas1->SetSelected(canvas1);
}


==> source/hitmaps_particleorigins_creationtime_histo1_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo1_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo1 = new TH2D("histo1","Time < 10ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo1->SetBinContent(280,3305718);
   histo1->SetBinContent(464,389);
   histo1->SetBinContent(465,3683);
   histo1->SetBinContent(466,5023);
   histo1->SetBinContent(467,8650);
   histo1->SetBinContent(468,5454);
   histo1->SetBinContent(469,3571);
   histo1->SetBinContent(470,404);
   histo1->SetBinContent(647,540);
   histo1->SetBinContent(648,1701);
   histo1->SetBinContent(649,1528);
   histo1->SetBinContent(650,1939);
   histo1->SetBinContent(651,4408);
   histo1->SetBinContent(652,2277);
   histo1->SetBinContent(653,3646);
   histo1->SetBinContent(654,5621);
   histo1->SetBinContent(655,4464);
   histo1->SetBinContent(656,2071);
   histo1->SetBinContent(657,4260);
   histo1->SetBinContent(658,2369);
   histo1->SetBinContent(659,1992);
   histo1->SetBinContent(660,1521);
   histo1->SetBinContent(661,375);
   histo1->SetBinContent(829,26);
   histo1->SetBinContent(830,436);
   histo1->SetBinContent(831,990);
   histo1->SetBinContent(832,805);
   histo1->SetBinContent(833,1037);
   histo1->SetBinContent(834,895);
   histo1->SetBinContent(836,53);
   histo1->SetBinContent(837,31);
   histo1->SetBinContent(838,150);
   histo1->SetBinContent(839,1899);
   histo1->SetBinContent(840,2348);
   histo1->SetBinContent(841,3245);
   histo1->SetBinContent(842,2695);
   histo1->SetBinContent(843,1740);
   histo1->SetBinContent(844,77);
   histo1->SetBinContent(845,28);
   histo1->SetBinContent(846,128);
   histo1->SetBinContent(848,547);
   histo1->SetBinContent(849,1001);
   histo1->SetBinContent(850,1164);
   histo1->SetBinContent(851,617);
   histo1->SetBinContent(852,273);
   histo1->SetBinContent(853,5);
   histo1->SetBinContent(1012,23);
   histo1->SetBinContent(1013,222);
   histo1->SetBinContent(1014,331);
   histo1->SetBinContent(1015,600);
   histo1->SetBinContent(1016,359);
   histo1->SetBinContent(1017,305);
   histo1->SetBinContent(1020,57);
   histo1->SetBinContent(1022,4);
   histo1->SetBinContent(1023,45);
   histo1->SetBinContent(1024,5);
   histo1->SetBinContent(1025,130);
   histo1->SetBinContent(1026,110);
   histo1->SetBinContent(1027,477);
   histo1->SetBinContent(1028,982);
   histo1->SetBinContent(1029,585);
   histo1->SetBinContent(1030,95);
   histo1->SetBinContent(1031,112);
   histo1->SetBinContent(1032,13);
   histo1->SetBinContent(1033,86);
   histo1->SetBinContent(1034,33);
   histo1->SetBinContent(1036,8);
   histo1->SetBinContent(1038,9);
   histo1->SetBinContent(1039,367);
   histo1->SetBinContent(1040,452);
   histo1->SetBinContent(1041,487);
   histo1->SetBinContent(1042,281);
   histo1->SetBinContent(1043,248);
   histo1->SetBinContent(1195,22);
   histo1->SetBinContent(1196,158);
   histo1->SetBinContent(1197,118);
   histo1->SetBinContent(1198,78);
   histo1->SetBinContent(1199,149);
   histo1->SetBinContent(1200,4);
   histo1->SetBinContent(1204,7);
   histo1->SetBinContent(1209,2);
   histo1->SetBinContent(1210,2);
   histo1->SetBinContent(1211,14);
   histo1->SetBinContent(1212,79);
   histo1->SetBinContent(1213,430);
   histo1->SetBinContent(1214,509);
   histo1->SetBinContent(1215,1169);
   histo1->SetBinContent(1216,651);
   histo1->SetBinContent(1217,586);
   histo1->SetBinContent(1218,87);
   histo1->SetBinContent(1219,2);
   histo1->SetBinContent(1220,26);
   histo1->SetBinContent(1222,4);
   histo1->SetBinContent(1225,19);
   histo1->SetBinContent(1230,155);
   histo1->SetBinContent(1231,227);
   histo1->SetBinContent(1232,101);
   histo1->SetBinContent(1233,160);
   histo1->SetBinContent(1234,194);
   histo1->SetBinContent(1235,61);
   histo1->SetBinContent(1379,122);
   histo1->SetBinContent(1380,84);
   histo1->SetBinContent(1381,159);
   histo1->SetBinContent(1382,115);
   histo1->SetBinContent(1387,10);
   histo1->SetBinContent(1392,3);
   histo1->SetBinContent(1397,25);
   histo1->SetBinContent(1399,46);
   histo1->SetBinContent(1400,160);
   histo1->SetBinContent(1401,764);
   histo1->SetBinContent(1402,630);
   histo1->SetBinContent(1403,426);
   histo1->SetBinContent(1404,196);
   histo1->SetBinContent(1405,9);
   histo1->SetBinContent(1407,1);
   histo1->SetBinContent(1408,2);
   histo1->SetBinContent(1411,13);
   histo1->SetBinContent(1413,15);
   histo1->SetBinContent(1415,44);
   histo1->SetBinContent(1419,9);
   histo1->SetBinContent(1421,4);
   histo1->SetBinContent(1422,103);
   histo1->SetBinContent(1423,111);
   histo1->SetBinContent(1424,107);
   histo1->SetBinContent(1425,92);
   histo1->SetBinContent(1544,18);
   histo1->SetBinContent(1546,8);
   histo1->SetBinContent(1547,24);
   histo1->SetBinContent(1548,20);
   histo1->SetBinContent(1562,57);
   histo1->SetBinContent(1563,44);
   histo1->SetBinContent(1564,94);
   histo1->SetBinContent(1565,83);
   histo1->SetBinContent(1575,8);
   histo1->SetBinContent(1577,9);
   histo1->SetBinContent(1578,10);
   histo1->SetBinContent(1579,19);
   histo1->SetBinContent(1584,9);
   histo1->SetBinContent(1585,1);
   histo1->SetBinContent(1586,20);
   histo1->SetBinContent(1587,209);
   histo1->SetBinContent(1588,37);
   histo1->SetBinContent(1591,91);
   histo1->SetBinContent(1592,41);
   histo1->SetBinContent(1593,32);
   histo1->SetBinContent(1594,8);
   histo1->SetBinContent(1595,8);
   histo1->SetBinContent(1596,53);
   histo1->SetBinContent(1599,1);
   histo1->SetBinContent(1612,8);
   histo1->SetBinContent(1613,67);
   histo1->SetBinContent(1614,47);
   histo1->SetBinContent(1615,8);
   histo1->SetBinContent(1616,27);
   histo1->SetBinContent(1617,8);
   histo1->SetBinContent(1630,44);
   histo1->SetBinContent(1632,8);
   histo1->SetBinContent(1731,8);
   histo1->SetBinContent(1733,6);
   histo1->SetBinContent(1734,5);
   histo1->SetBinContent(1743,12);
   histo1->SetBinContent(1744,54);
   histo1->SetBinContent(1745,117);
   histo1->SetBinContent(1746,32);
   histo1->SetBinContent(1747,21);
   histo1->SetBinContent(1752,4);
   histo1->SetBinContent(1771,4);
   histo1->SetBinContent(1773,109);
   histo1->SetBinContent(1774,181);
   histo1->SetBinContent(1775,305);
   histo1->SetBinContent(1776,484);
   histo1->SetBinContent(1777,288);
   histo1->SetBinContent(1778,108);
   histo1->SetBinContent(1779,2);
   histo1->SetBinContent(1782,97);
   histo1->SetBinContent(1787,8);
   histo1->SetBinContent(1797,4);
   histo1->SetBinContent(1799,22);
   histo1->SetBinContent(1800,8);
   histo1->SetBinContent(1802,12);
   histo1->SetBinContent(1804,51);
   histo1->SetBinContent(1805,31);
   histo1->SetBinContent(1806,90);
   histo1->SetBinContent(1807,25);
   histo1->SetBinContent(1817,25);
   histo1->SetBinContent(1820,18);
   histo1->SetBinContent(1921,8);
   histo1->SetBinContent(1922,44);
   histo1->SetBinContent(1926,11);
   histo1->SetBinContent(1927,12);
   histo1->SetBinContent(1928,8);
   histo1->SetBinContent(1930,13);
   histo1->SetBinContent(1931,7);
   histo1->SetBinContent(1939,21);
   histo1->SetBinContent(1952,8);
   histo1->SetBinContent(1957,2);
   histo1->SetBinContent(1958,5);
   histo1->SetBinContent(1959,1);
   histo1->SetBinContent(1960,39);
   histo1->SetBinContent(1961,2);
   histo1->SetBinContent(1962,13);
   histo1->SetBinContent(1965,53);
   histo1->SetBinContent(1966,3);
   histo1->SetBinContent(1968,3);
   histo1->SetBinContent(1976,4);
   histo1->SetBinContent(1987,3);
   histo1->SetBinContent(1995,42);
   histo1->SetBinContent(1996,56);
   histo1->SetBinContent(1997,8);
   histo1->SetBinContent(1999,9);
   histo1->SetBinContent(2000,8);
   histo1->SetBinContent(2004,32);
   histo1->SetBinContent(2005,26);
   histo1->SetBinContent(2108,8);
   histo1->SetBinContent(2109,27);
   histo1->SetBinContent(2112,4);
   histo1->SetBinContent(2113,3);
   histo1->SetBinContent(2115,8);
   histo1->SetBinContent(2126,4);
   histo1->SetBinContent(2144,1);
   histo1->SetBinContent(2146,107);
   histo1->SetBinContent(2147,57);
   histo1->SetBinContent(2148,144);
   histo1->SetBinContent(2151,21);
   histo1->SetBinContent(2152,134);
   histo1->SetBinContent(2153,59);
   histo1->SetBinContent(2154,40);
   histo1->SetBinContent(2174,5);
   histo1->SetBinContent(2189,5);
   histo1->SetBinContent(2191,30);
   histo1->SetBinContent(2192,3);
   histo1->SetBinContent(2296,13);
   histo1->SetBinContent(2313,4);
   histo1->SetBinContent(2332,13);
   histo1->SetBinContent(2334,9);
   histo1->SetBinContent(2347,8);
   histo1->SetBinContent(2375,22);
   histo1->SetBinContent(2527,4);
   histo1->SetBinContent(2745,5);
   histo1->SetBinContent(2875,7);
   histo1->SetBinContent(2939,22);
   histo1->SetBinContent(3052,6);
   histo1->SetBinContent(3062,4);
   histo1->SetBinContent(3234,5);
   histo1->SetBinContent(3235,4);
   histo1->SetBinContent(3249,1);
   histo1->SetBinContent(3482,1);
   histo1->SetBinContent(3800,9);
   histo1->SetBinContent(3815,13);
   histo1->SetBinContent(3845,4);
   histo1->SetBinContent(4183,2);
   histo1->SetBinContent(4380,17);
   histo1->SetBinContent(4540,25);
   histo1->SetBinContent(4562,2);
   histo1->SetBinContent(4563,15);
   histo1->SetBinContent(4564,1);
   histo1->SetBinContent(4570,15);
   histo1->SetBinContent(4571,2);
   histo1->SetBinContent(4575,4);
   histo1->SetBinContent(4578,1);
   histo1->SetBinContent(4580,1);
   histo1->SetBinContent(4593,8);
   histo1->SetBinContent(5120,1);
   histo1->SetBinContent(5140,18);
   histo1->SetBinContent(5141,4);
   histo1->SetBinContent(5147,1);
   histo1->SetBinContent(5161,35);
   histo1->SetBinContent(5514,5);
   histo1->SetBinContent(5675,5);
   histo1->SetBinContent(5705,8);
   histo1->SetBinContent(5712,16);
   histo1->SetBinContent(5849,17);
   histo1->SetBinContent(5850,34);
   histo1->SetBinContent(5851,37);
   histo1->SetBinContent(5854,15);
   histo1->SetBinContent(5855,45);
   histo1->SetBinContent(5856,32);
   histo1->SetBinContent(5859,1);
   histo1->SetBinContent(5862,5);
   histo1->SetBinContent(5864,4);
   histo1->SetBinContent(5867,23);
   histo1->SetBinContent(5869,29);
   histo1->SetBinContent(5870,41);
   histo1->SetBinContent(5872,60);
   histo1->SetBinContent(5873,1);
   histo1->SetBinContent(5874,17);
   histo1->SetBinContent(5876,14);
   histo1->SetBinContent(5877,34);
   histo1->SetBinContent(5878,51);
   histo1->SetBinContent(5879,2);
   histo1->SetBinContent(5880,44);
   histo1->SetBinContent(5881,30);
   histo1->SetBinContent(5883,28);
   histo1->SetBinContent(5884,45);
   histo1->SetBinContent(5885,12);
   histo1->SetBinContent(5886,23);
   histo1->SetBinContent(5887,1);
   histo1->SetBinContent(5888,4);
   histo1->SetBinContent(5889,45);
   histo1->SetBinContent(5890,24);
   histo1->SetBinContent(5891,24);
   histo1->SetBinContent(5892,7);
   histo1->SetBinContent(5893,39);
   histo1->SetBinContent(5894,57);
   histo1->SetBinContent(5896,21);
   histo1->SetBinContent(5897,21);
   histo1->SetBinContent(5898,12);
   histo1->SetBinContent(5899,26);
   histo1->SetBinContent(5902,41);
   histo1->SetBinContent(5903,19);
   histo1->SetBinContent(5905,17);
   histo1->SetBinContent(5906,8);
   histo1->SetBinContent(5907,1);
   histo1->SetBinContent(5908,3);
   histo1->SetBinContent(5910,16);
   histo1->SetBinContent(5911,16);
   histo1->SetBinContent(5918,13);
   histo1->SetBinContent(5919,4);
   histo1->SetBinContent(5924,29);
   histo1->SetBinContent(5925,10);
   histo1->SetBinContent(5926,38);
   histo1->SetBinContent(5930,28);
   histo1->SetBinContent(5931,23);
   histo1->SetMinimum(1);
   histo1->SetMaximum(2000000);
   histo1->SetEntries(3412368);
   histo1->SetContour(100);
   histo1->SetContourLevel(0,1);
   histo1->SetContourLevel(1,1.15614);
   histo1->SetContourLevel(2,1.336659);
   histo1->SetContourLevel(3,1.545364);
   histo1->SetContourLevel(4,1.786657);
   histo1->SetContourLevel(5,2.065625);
   histo1->SetContourLevel(6,2.388151);
   histo1->SetContourLevel(7,2.761036);
   histo1->SetContourLevel(8,3.192143);
   histo1->SetContourLevel(9,3.690564);
   histo1->SetContourLevel(10,4.266807);
   histo1->SetContourLevel(11,4.933025);
   histo1->SetContourLevel(12,5.703266);
   histo1->SetContourLevel(13,6.593772);
   histo1->SetContourLevel(14,7.623321);
   histo1->SetContourLevel(15,8.813624);
   histo1->SetContourLevel(16,10.18978);
   histo1->SetContourLevel(17,11.78081);
   histo1->SetContourLevel(18,13.62026);
   histo1->SetContourLevel(19,15.74692);
   histo1->SetContourLevel(20,18.20564);
   histo1->SetContourLevel(21,21.04826);
   histo1->SetContourLevel(22,24.33473);
   histo1->SetContourLevel(23,28.13435);
   histo1->SetContourLevel(24,32.52724);
   histo1->SetContourLevel(25,37.60603);
   histo1->SetContourLevel(26,43.47782);
   histo1->SetContourLevel(27,50.26644);
   histo1->SetContourLevel(28,58.11502);
   histo1->SetContourLevel(29,67.18908);
   histo1->SetContourLevel(30,77.67996);
   histo1->SetContourLevel(31,89.80888);
   histo1->SetContourLevel(32,103.8316);
   histo1->SetContourLevel(33,120.0438);
   histo1->SetContourLevel(34,138.7875);
   histo1->SetContourLevel(35,160.4577);
   histo1->SetContourLevel(36,185.5115);
   histo1->SetContourLevel(37,214.4772);
   histo1->SetContourLevel(38,247.9656);
   histo1->SetContourLevel(39,286.6828);
   histo1->SetContourLevel(40,331.4454);
   histo1->SetContourLevel(41,383.1972);
   histo1->SetContourLevel(42,443.0295);
   histo1->SetContourLevel(43,512.2039);
   histo1->SetContourLevel(44,592.1793);
   histo1->SetContourLevel(45,684.6419);
   histo1->SetContourLevel(46,791.5417);
   histo1->SetContourLevel(47,915.1328);
   histo1->SetContourLevel(48,1058.021);
   histo1->SetContourLevel(49,1223.22);
   histo1->SetContourLevel(50,1414.214);
   histo1->SetContourLevel(51,1635.028);
   histo1->SetContourLevel(52,1890.321);
   histo1->SetContourLevel(53,2185.475);
   histo1->SetContourLevel(54,2526.715);
   histo1->SetContourLevel(55,2921.235);
   histo1->SetContourLevel(56,3377.356);
   histo1->SetContourLevel(57,3904.695);
   histo1->SetContourLevel(58,4514.373);
   histo1->SetContourLevel(59,5219.245);
   histo1->SetContourLevel(60,6034.176);
   histo1->SetContourLevel(61,6976.351);
   histo1->SetContourLevel(62,8065.636);
   histo1->SetContourLevel(63,9325.001);
   histo1->SetContourLevel(64,10781);
   histo1->SetContourLevel(65,12464.35);
   histo1->SetContourLevel(66,14410.52);
   histo1->SetContourLevel(67,16660.58);
   histo1->SetContourLevel(68,19261.96);
   histo1->SetContourLevel(69,22269.51);
   histo1->SetContourLevel(70,25746.67);
   histo1->SetContourLevel(71,29766.74);
   histo1->SetContourLevel(72,34414.51);
   histo1->SetContourLevel(73,39787.98);
   histo1->SetContourLevel(74,46000.46);
   histo1->SetContourLevel(75,53182.96);
   histo1->SetContourLevel(76,61486.93);
   histo1->SetContourLevel(77,71087.48);
   histo1->SetContourLevel(78,82187.05);
   histo1->SetContourLevel(79,95019.71);
   histo1->SetContourLevel(80,109856.1);
   histo1->SetContourLevel(81,127008.9);
   histo1->SetContourLevel(82,146840.1);
   histo1->SetContourLevel(83,169767.6);
   histo1->SetContourLevel(84,196275.1);
   histo1->SetContourLevel(85,226921.4);
   histo1->SetContourLevel(86,262352.9);
   histo1->SetContourLevel(87,303316.5);
   histo1->SetContourLevel(88,350676.3);
   histo1->SetContourLevel(89,405430.8);
   histo1->SetContourLevel(90,468734.6);
   histo1->SetContourLevel(91,541922.6);
   histo1->SetContourLevel(92,626538.3);
   histo1->SetContourLevel(93,724365.7);
   histo1->SetContourLevel(94,837468);
   histo1->SetContourLevel(95,968229.9);
   histo1->SetContourLevel(96,1119409);
   histo1->SetContourLevel(97,1294193);
   histo1->SetContourLevel(98,1496268);
   histo1->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo1->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo1");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 3412368");
   AText = ptstats->AddText("Mean x = -0.003546");
   AText = ptstats->AddText("Mean y =   0.68");
   AText = ptstats->AddText("Std Dev x =  43.08");
   AText = ptstats->AddText("Std Dev y =  4.515");
   AText = ptstats->AddText("0|   1191|0");
   AText = ptstats->AddText("0|3411177|0");
   AText = ptstats->AddText("0|      0|0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo1);
   histo1->SetLineWidth(2);
   histo1->SetMarkerStyle(20);
   histo1->SetMarkerSize(1.2);
   histo1->GetXaxis()->SetTitle("z [mm]");
   histo1->GetXaxis()->SetLabelFont(42);
   histo1->GetXaxis()->SetLabelSize(0.05);
   histo1->GetXaxis()->SetTitleSize(0.05);
   histo1->GetXaxis()->SetTitleOffset(1.05);
   histo1->GetXaxis()->SetTitleFont(42);
   histo1->GetYaxis()->SetTitle("r [mm]");
   histo1->GetYaxis()->SetLabelFont(42);
   histo1->GetYaxis()->SetLabelSize(0.05);
   histo1->GetYaxis()->SetTitleSize(0.05);
   histo1->GetYaxis()->SetTitleOffset(1.4);
   histo1->GetYaxis()->SetTitleFont(42);
   histo1->GetZaxis()->SetTitle("# of origins");
   histo1->GetZaxis()->SetLabelFont(42);
   histo1->GetZaxis()->SetLabelSize(0.05);
   histo1->GetZaxis()->SetTitleSize(0.05);
   histo1->GetZaxis()->SetTitleOffset(1.3);
   histo1->GetZaxis()->SetTitleFont(42);
   histo1->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Time < 10ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo2_2_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo2_2_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo2_2 = new TH2D("histo2_2","10ns <= Time < 11ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo2_2->SetBinContent(193,15);
   histo2_2->SetBinContent(194,120);
   histo2_2->SetBinContent(195,33);
   histo2_2->SetBinContent(196,1);
   histo2_2->SetBinContent(197,12);
   histo2_2->SetBinContent(366,84);
   histo2_2->SetBinContent(367,59);
   histo2_2->SetBinContent(380,17);
   histo2_2->SetBinContent(381,75);
   histo2_2->SetBinContent(382,31);
   histo2_2->SetBinContent(468,45);
   histo2_2->SetBinContent(551,2);
   histo2_2->SetBinContent(552,1);
   histo2_2->SetBinContent(553,90);
   histo2_2->SetBinContent(554,5);
   histo2_2->SetBinContent(567,113);
   histo2_2->SetBinContent(568,195);
   histo2_2->SetBinContent(570,32);
   histo2_2->SetBinContent(571,5);
   histo2_2->SetBinContent(650,7);
   histo2_2->SetBinContent(651,21);
   histo2_2->SetBinContent(658,1);
   histo2_2->SetBinContent(739,5);
   histo2_2->SetBinContent(740,191);
   histo2_2->SetBinContent(741,66);
   histo2_2->SetBinContent(754,75);
   histo2_2->SetBinContent(755,224);
   histo2_2->SetBinContent(756,81);
   histo2_2->SetBinContent(757,8);
   histo2_2->SetBinContent(843,21);
   histo2_2->SetBinContent(924,5);
   histo2_2->SetBinContent(925,70);
   histo2_2->SetBinContent(926,44);
   histo2_2->SetBinContent(927,184);
   histo2_2->SetBinContent(928,54);
   histo2_2->SetBinContent(941,127);
   histo2_2->SetBinContent(942,319);
   histo2_2->SetBinContent(943,62);
   histo2_2->SetBinContent(944,4);
   histo2_2->SetBinContent(1025,2);
   histo2_2->SetBinContent(1112,6);
   histo2_2->SetBinContent(1113,29);
   histo2_2->SetBinContent(1114,454);
   histo2_2->SetBinContent(1115,28);
   histo2_2->SetBinContent(1129,129);
   histo2_2->SetBinContent(1132,3);
   histo2_2->SetBinContent(1198,5);
   histo2_2->SetBinContent(1232,13);
   histo2_2->SetBinContent(1299,53);
   histo2_2->SetBinContent(1301,100);
   histo2_2->SetBinContent(1302,11);
   histo2_2->SetBinContent(1316,98);
   histo2_2->SetBinContent(1318,20);
   histo2_2->SetBinContent(1382,4);
   histo2_2->SetBinContent(1400,4);
   histo2_2->SetBinContent(1401,3);
   histo2_2->SetBinContent(1402,39);
   histo2_2->SetBinContent(1422,2);
   histo2_2->SetBinContent(1488,48);
   histo2_2->SetBinContent(1565,7);
   histo2_2->SetBinContent(2047,8);
   histo2_2->SetBinContent(2173,27);
   histo2_2->SetBinContent(5890,7);
   histo2_2->SetMinimum(1);
   histo2_2->SetMaximum(2000000);
   histo2_2->SetEntries(3604);
   histo2_2->SetContour(100);
   histo2_2->SetContourLevel(0,1);
   histo2_2->SetContourLevel(1,1.15614);
   histo2_2->SetContourLevel(2,1.336659);
   histo2_2->SetContourLevel(3,1.545364);
   histo2_2->SetContourLevel(4,1.786657);
   histo2_2->SetContourLevel(5,2.065625);
   histo2_2->SetContourLevel(6,2.388151);
   histo2_2->SetContourLevel(7,2.761036);
   histo2_2->SetContourLevel(8,3.192143);
   histo2_2->SetContourLevel(9,3.690564);
   histo2_2->SetContourLevel(10,4.266807);
   histo2_2->SetContourLevel(11,4.933025);
   histo2_2->SetContourLevel(12,5.703266);
   histo2_2->SetContourLevel(13,6.593772);
   histo2_2->SetContourLevel(14,7.623321);
   histo2_2->SetContourLevel(15,8.813624);
   histo2_2->SetContourLevel(16,10.18978);
   histo2_2->SetContourLevel(17,11.78081);
   histo2_2->SetContourLevel(18,13.62026);
   histo2_2->SetContourLevel(19,15.74692);
   histo2_2->SetContourLevel(20,18.20564);
   histo2_2->SetContourLevel(21,21.04826);
   histo2_2->SetContourLevel(22,24.33473);
   histo2_2->SetContourLevel(23,28.13435);
   histo2_2->SetContourLevel(24,32.52724);
   histo2_2->SetContourLevel(25,37.60603);
   histo2_2->SetContourLevel(26,43.47782);
   histo2_2->SetContourLevel(27,50.26644);
   histo2_2->SetContourLevel(28,58.11502);
   histo2_2->SetContourLevel(29,67.18908);
   histo2_2->SetContourLevel(30,77.67996);
   histo2_2->SetContourLevel(31,89.80888);
   histo2_2->SetContourLevel(32,103.8316);
   histo2_2->SetContourLevel(33,120.0438);
   histo2_2->SetContourLevel(34,138.7875);
   histo2_2->SetContourLevel(35,160.4577);
   histo2_2->SetContourLevel(36,185.5115);
   histo2_2->SetContourLevel(37,214.4772);
   histo2_2->SetContourLevel(38,247.9656);
   histo2_2->SetContourLevel(39,286.6828);
   histo2_2->SetContourLevel(40,331.4454);
   histo2_2->SetContourLevel(41,383.1972);
   histo2_2->SetContourLevel(42,443.0295);
   histo2_2->SetContourLevel(43,512.2039);
   histo2_2->SetContourLevel(44,592.1793);
   histo2_2->SetContourLevel(45,684.6419);
   histo2_2->SetContourLevel(46,791.5417);
   histo2_2->SetContourLevel(47,915.1328);
   histo2_2->SetContourLevel(48,1058.021);
   histo2_2->SetContourLevel(49,1223.22);
   histo2_2->SetContourLevel(50,1414.214);
   histo2_2->SetContourLevel(51,1635.028);
   histo2_2->SetContourLevel(52,1890.321);
   histo2_2->SetContourLevel(53,2185.475);
   histo2_2->SetContourLevel(54,2526.715);
   histo2_2->SetContourLevel(55,2921.235);
   histo2_2->SetContourLevel(56,3377.356);
   histo2_2->SetContourLevel(57,3904.695);
   histo2_2->SetContourLevel(58,4514.373);
   histo2_2->SetContourLevel(59,5219.245);
   histo2_2->SetContourLevel(60,6034.176);
   histo2_2->SetContourLevel(61,6976.351);
   histo2_2->SetContourLevel(62,8065.636);
   histo2_2->SetContourLevel(63,9325.001);
   histo2_2->SetContourLevel(64,10781);
   histo2_2->SetContourLevel(65,12464.35);
   histo2_2->SetContourLevel(66,14410.52);
   histo2_2->SetContourLevel(67,16660.58);
   histo2_2->SetContourLevel(68,19261.96);
   histo2_2->SetContourLevel(69,22269.51);
   histo2_2->SetContourLevel(70,25746.67);
   histo2_2->SetContourLevel(71,29766.74);
   histo2_2->SetContourLevel(72,34414.51);
   histo2_2->SetContourLevel(73,39787.98);
   histo2_2->SetContourLevel(74,46000.46);
   histo2_2->SetContourLevel(75,53182.96);
   histo2_2->SetContourLevel(76,61486.93);
   histo2_2->SetContourLevel(77,71087.48);
   histo2_2->SetContourLevel(78,82187.05);
   histo2_2->SetContourLevel(79,95019.71);
   histo2_2->SetContourLevel(80,109856.1);
   histo2_2->SetContourLevel(81,127008.9);
   histo2_2->SetContourLevel(82,146840.1);
   histo2_2->SetContourLevel(83,169767.6);
   histo2_2->SetContourLevel(84,196275.1);
   histo2_2->SetContourLevel(85,226921.4);
   histo2_2->SetContourLevel(86,262352.9);
   histo2_2->SetContourLevel(87,303316.5);
   histo2_2->SetContourLevel(88,350676.3);
   histo2_2->SetContourLevel(89,405430.8);
   histo2_2->SetContourLevel(90,468734.6);
   histo2_2->SetContourLevel(91,541922.6);
   histo2_2->SetContourLevel(92,626538.3);
   histo2_2->SetContourLevel(93,724365.7);
   histo2_2->SetContourLevel(94,837468);
   histo2_2->SetContourLevel(95,968229.9);
   histo2_2->SetContourLevel(96,1119409);
   histo2_2->SetContourLevel(97,1294193);
   histo2_2->SetContourLevel(98,1496268);
   histo2_2->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo2_2);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo2_2->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo2_2");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 3604   ");
   AText = ptstats->AddText("Mean x = -177.7");
   AText = ptstats->AddText("Mean y =  25.75");
   AText = ptstats->AddText("Std Dev x =   3162");
   AText = ptstats->AddText("Std Dev y =  12.19");
   AText = ptstats->AddText("       0|      7|      0");
   AText = ptstats->AddText("       0|   3597|      0");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo2_2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo2_2);
   histo2_2->SetLineWidth(2);
   histo2_2->SetMarkerStyle(20);
   histo2_2->SetMarkerSize(1.2);
   histo2_2->GetXaxis()->SetTitle("z [mm]");
   histo2_2->GetXaxis()->SetLabelFont(42);
   histo2_2->GetXaxis()->SetLabelSize(0.05);
   histo2_2->GetXaxis()->SetTitleSize(0.05);
   histo2_2->GetXaxis()->SetTitleOffset(1.05);
   histo2_2->GetXaxis()->SetTitleFont(42);
   histo2_2->GetYaxis()->SetTitle("r [mm]");
   histo2_2->GetYaxis()->SetLabelFont(42);
   histo2_2->GetYaxis()->SetLabelSize(0.05);
   histo2_2->GetYaxis()->SetTitleSize(0.05);
   histo2_2->GetYaxis()->SetTitleOffset(1.4);
   histo2_2->GetYaxis()->SetTitleFont(42);
   histo2_2->GetZaxis()->SetTitle("# of origins");
   histo2_2->GetZaxis()->SetLabelFont(42);
   histo2_2->GetZaxis()->SetLabelSize(0.05);
   histo2_2->GetZaxis()->SetTitleSize(0.05);
   histo2_2->GetZaxis()->SetTitleOffset(1.3);
   histo2_2->GetZaxis()->SetTitleFont(42);
   histo2_2->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("10ns <= Time < 11ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo2_3_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo2_3_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo2_3 = new TH2D("histo2_3","11ns <= Time < 13ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo2_3->SetBinContent(193,69);
   histo2_3->SetBinContent(194,83);
   histo2_3->SetBinContent(366,129);
   histo2_3->SetBinContent(367,35);
   histo2_3->SetBinContent(379,17);
   histo2_3->SetBinContent(380,11);
   histo2_3->SetBinContent(381,140);
   histo2_3->SetBinContent(468,13);
   histo2_3->SetBinContent(553,12);
   histo2_3->SetBinContent(554,18);
   histo2_3->SetBinContent(567,219);
   histo2_3->SetBinContent(568,55);
   histo2_3->SetBinContent(649,4);
   histo2_3->SetBinContent(657,7);
   histo2_3->SetBinContent(660,4);
   histo2_3->SetBinContent(740,10);
   histo2_3->SetBinContent(741,125);
   histo2_3->SetBinContent(742,2);
   histo2_3->SetBinContent(743,13);
   histo2_3->SetBinContent(750,19);
   histo2_3->SetBinContent(752,73);
   histo2_3->SetBinContent(753,7);
   histo2_3->SetBinContent(754,232);
   histo2_3->SetBinContent(755,94);
   histo2_3->SetBinContent(831,82);
   histo2_3->SetBinContent(834,9);
   histo2_3->SetBinContent(839,23);
   histo2_3->SetBinContent(842,5);
   histo2_3->SetBinContent(851,13);
   histo2_3->SetBinContent(927,16);
   histo2_3->SetBinContent(928,141);
   histo2_3->SetBinContent(929,56);
   histo2_3->SetBinContent(930,13);
   histo2_3->SetBinContent(941,221);
   histo2_3->SetBinContent(942,63);
   histo2_3->SetBinContent(1027,20);
   histo2_3->SetBinContent(1041,5);
   histo2_3->SetBinContent(1042,15);
   histo2_3->SetBinContent(1111,8);
   histo2_3->SetBinContent(1114,72);
   histo2_3->SetBinContent(1115,170);
   histo2_3->SetBinContent(1116,13);
   histo2_3->SetBinContent(1117,30);
   histo2_3->SetBinContent(1128,74);
   histo2_3->SetBinContent(1129,56);
   histo2_3->SetBinContent(1213,3);
   histo2_3->SetBinContent(1218,15);
   histo2_3->SetBinContent(1220,36);
   histo2_3->SetBinContent(1301,40);
   histo2_3->SetBinContent(1302,60);
   histo2_3->SetBinContent(1303,2);
   histo2_3->SetBinContent(1315,84);
   histo2_3->SetBinContent(1316,10);
   histo2_3->SetBinContent(1380,26);
   histo2_3->SetBinContent(1403,32);
   histo2_3->SetBinContent(1422,1);
   histo2_3->SetBinContent(1488,8);
   histo2_3->SetBinContent(1489,43);
   histo2_3->SetBinContent(1490,94);
   histo2_3->SetBinContent(1502,8);
   histo2_3->SetBinContent(1503,23);
   histo2_3->SetBinContent(1611,7);
   histo2_3->SetBinContent(1676,12);
   histo2_3->SetBinContent(1777,41);
   histo2_3->SetBinContent(1862,16);
   histo2_3->SetBinContent(1863,7);
   histo2_3->SetBinContent(2148,5);
   histo2_3->SetBinContent(5884,44);
   histo2_3->SetBinContent(5889,7);
   histo2_3->SetBinContent(5913,5);
   histo2_3->SetMinimum(1);
   histo2_3->SetMaximum(2000000);
   histo2_3->SetEntries(3125);
   histo2_3->SetContour(100);
   histo2_3->SetContourLevel(0,1);
   histo2_3->SetContourLevel(1,1.15614);
   histo2_3->SetContourLevel(2,1.336659);
   histo2_3->SetContourLevel(3,1.545364);
   histo2_3->SetContourLevel(4,1.786657);
   histo2_3->SetContourLevel(5,2.065625);
   histo2_3->SetContourLevel(6,2.388151);
   histo2_3->SetContourLevel(7,2.761036);
   histo2_3->SetContourLevel(8,3.192143);
   histo2_3->SetContourLevel(9,3.690564);
   histo2_3->SetContourLevel(10,4.266807);
   histo2_3->SetContourLevel(11,4.933025);
   histo2_3->SetContourLevel(12,5.703266);
   histo2_3->SetContourLevel(13,6.593772);
   histo2_3->SetContourLevel(14,7.623321);
   histo2_3->SetContourLevel(15,8.813624);
   histo2_3->SetContourLevel(16,10.18978);
   histo2_3->SetContourLevel(17,11.78081);
   histo2_3->SetContourLevel(18,13.62026);
   histo2_3->SetContourLevel(19,15.74692);
   histo2_3->SetContourLevel(20,18.20564);
   histo2_3->SetContourLevel(21,21.04826);
   histo2_3->SetContourLevel(22,24.33473);
   histo2_3->SetContourLevel(23,28.13435);
   histo2_3->SetContourLevel(24,32.52724);
   histo2_3->SetContourLevel(25,37.60603);
   histo2_3->SetContourLevel(26,43.47782);
   histo2_3->SetContourLevel(27,50.26644);
   histo2_3->SetContourLevel(28,58.11502);
   histo2_3->SetContourLevel(29,67.18908);
   histo2_3->SetContourLevel(30,77.67996);
   histo2_3->SetContourLevel(31,89.80888);
   histo2_3->SetContourLevel(32,103.8316);
   histo2_3->SetContourLevel(33,120.0438);
   histo2_3->SetContourLevel(34,138.7875);
   histo2_3->SetContourLevel(35,160.4577);
   histo2_3->SetContourLevel(36,185.5115);
   histo2_3->SetContourLevel(37,214.4772);
   histo2_3->SetContourLevel(38,247.9656);
   histo2_3->SetContourLevel(39,286.6828);
   histo2_3->SetContourLevel(40,331.4454);
   histo2_3->SetContourLevel(41,383.1972);
   histo2_3->SetContourLevel(42,443.0295);
   histo2_3->SetContourLevel(43,512.2039);
   histo2_3->SetContourLevel(44,592.1793);
   histo2_3->SetContourLevel(45,684.6419);
   histo2_3->SetContourLevel(46,791.5417);
   histo2_3->SetContourLevel(47,915.1328);
   histo2_3->SetContourLevel(48,1058.021);
   histo2_3->SetContourLevel(49,1223.22);
   histo2_3->SetContourLevel(50,1414.214);
   histo2_3->SetContourLevel(51,1635.028);
   histo2_3->SetContourLevel(52,1890.321);
   histo2_3->SetContourLevel(53,2185.475);
   histo2_3->SetContourLevel(54,2526.715);
   histo2_3->SetContourLevel(55,2921.235);
   histo2_3->SetContourLevel(56,3377.356);
   histo2_3->SetContourLevel(57,3904.695);
   histo2_3->SetContourLevel(58,4514.373);
   histo2_3->SetContourLevel(59,5219.245);
   histo2_3->SetContourLevel(60,6034.176);
   histo2_3->SetContourLevel(61,6976.351);
   histo2_3->SetContourLevel(62,8065.636);
   histo2_3->SetContourLevel(63,9325.001);
   histo2_3->SetContourLevel(64,10781);
   histo2_3->SetContourLevel(65,12464.35);
   histo2_3->SetContourLevel(66,14410.52);
   histo2_3->SetContourLevel(67,16660.58);
   histo2_3->SetContourLevel(68,19261.96);
   histo2_3->SetContourLevel(69,22269.51);
   histo2_3->SetContourLevel(70,25746.67);
   histo2_3->SetContourLevel(71,29766.74);
   histo2_3->SetContourLevel(72,34414.51);
   histo2_3->SetContourLevel(73,39787.98);
   histo2_3->SetContourLevel(74,46000.46);
   histo2_3->SetContourLevel(75,53182.96);
   histo2_3->SetContourLevel(76,61486.93);
   histo2_3->SetContourLevel(77,71087.48);
   histo2_3->SetContourLevel(78,82187.05);
   histo2_3->SetContourLevel(79,95019.71);
   histo2_3->SetContourLevel(80,109856.1);
   histo2_3->SetContourLevel(81,127008.9);
   histo2_3->SetContourLevel(82,146840.1);
   histo2_3->SetContourLevel(83,169767.6);
   histo2_3->SetContourLevel(84,196275.1);
   histo2_3->SetContourLevel(85,226921.4);
   histo2_3->SetContourLevel(86,262352.9);
   histo2_3->SetContourLevel(87,303316.5);
   histo2_3->SetContourLevel(88,350676.3);
   histo2_3->SetContourLevel(89,405430.8);
   histo2_3->SetContourLevel(90,468734.6);
   histo2_3->SetContourLevel(91,541922.6);
   histo2_3->SetContourLevel(92,626538.3);
   histo2_3->SetContourLevel(93,724365.7);
   histo2_3->SetContourLevel(94,837468);
   histo2_3->SetContourLevel(95,968229.9);
   histo2_3->SetContourLevel(96,1119409);
   histo2_3->SetContourLevel(97,1294193);
   histo2_3->SetContourLevel(98,1496268);
   histo2_3->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo2_3);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo2_3->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo2_3");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 3125   ");
   AText = ptstats->AddText("Mean x = -449.4");
   AText = ptstats->AddText("Mean y =  26.64");
   AText = ptstats->AddText("Std Dev x =   3054");
   AText = ptstats->AddText("Std Dev y =  13.76");
   AText = ptstats->AddText("       0|     56|      0");
   AText = ptstats->AddText("       0|   3069|      0");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo2_3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo2_3);
   histo2_3->SetLineWidth(2);
   histo2_3->SetMarkerStyle(20);
   histo2_3->SetMarkerSize(1.2);
   histo2_3->GetXaxis()->SetTitle("z [mm]");
   histo2_3->GetXaxis()->SetLabelFont(42);
   histo2_3->GetXaxis()->SetLabelSize(0.05);
   histo2_3->GetXaxis()->SetTitleSize(0.05);
   histo2_3->GetXaxis()->SetTitleOffset(1.05);
   histo2_3->GetXaxis()->SetTitleFont(42);
   histo2_3->GetYaxis()->SetTitle("r [mm]");
   histo2_3->GetYaxis()->SetLabelFont(42);
   histo2_3->GetYaxis()->SetLabelSize(0.05);
   histo2_3->GetYaxis()->SetTitleSize(0.05);
   histo2_3->GetYaxis()->SetTitleOffset(1.4);
   histo2_3->GetYaxis()->SetTitleFont(42);
   histo2_3->GetZaxis()->SetTitle("# of origins");
   histo2_3->GetZaxis()->SetLabelFont(42);
   histo2_3->GetZaxis()->SetLabelSize(0.05);
   histo2_3->GetZaxis()->SetTitleSize(0.05);
   histo2_3->GetZaxis()->SetTitleOffset(1.3);
   histo2_3->GetZaxis()->SetTitleFont(42);
   histo2_3->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("11ns <= Time < 13ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo2_4_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo2_4_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo2_4 = new TH2D("histo2_4","13ns <= Time < 20ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo2_4->SetBinContent(189,45);
   histo2_4->SetBinContent(190,89);
   histo2_4->SetBinContent(191,107);
   histo2_4->SetBinContent(192,595);
   histo2_4->SetBinContent(193,6991);
   histo2_4->SetBinContent(194,5324);
   histo2_4->SetBinContent(195,399);
   histo2_4->SetBinContent(196,283);
   histo2_4->SetBinContent(197,148);
   histo2_4->SetBinContent(363,258);
   histo2_4->SetBinContent(364,388);
   histo2_4->SetBinContent(365,343);
   histo2_4->SetBinContent(366,4687);
   histo2_4->SetBinContent(367,8059);
   histo2_4->SetBinContent(368,546);
   histo2_4->SetBinContent(369,161);
   histo2_4->SetBinContent(370,157);
   histo2_4->SetBinContent(371,15);
   histo2_4->SetBinContent(376,45);
   histo2_4->SetBinContent(377,413);
   histo2_4->SetBinContent(378,433);
   histo2_4->SetBinContent(379,930);
   histo2_4->SetBinContent(380,6813);
   histo2_4->SetBinContent(381,3585);
   histo2_4->SetBinContent(382,287);
   histo2_4->SetBinContent(383,159);
   histo2_4->SetBinContent(384,63);
   histo2_4->SetBinContent(536,9);
   histo2_4->SetBinContent(550,88);
   histo2_4->SetBinContent(551,66);
   histo2_4->SetBinContent(552,218);
   histo2_4->SetBinContent(553,3134);
   histo2_4->SetBinContent(554,7158);
   histo2_4->SetBinContent(555,1211);
   histo2_4->SetBinContent(556,420);
   histo2_4->SetBinContent(557,271);
   histo2_4->SetBinContent(558,47);
   histo2_4->SetBinContent(563,137);
   histo2_4->SetBinContent(564,773);
   histo2_4->SetBinContent(565,619);
   histo2_4->SetBinContent(566,2067);
   histo2_4->SetBinContent(567,11782);
   histo2_4->SetBinContent(568,3840);
   histo2_4->SetBinContent(569,327);
   histo2_4->SetBinContent(570,249);
   histo2_4->SetBinContent(571,228);
   histo2_4->SetBinContent(583,5);
   histo2_4->SetBinContent(648,1);
   histo2_4->SetBinContent(649,1);
   histo2_4->SetBinContent(651,1);
   histo2_4->SetBinContent(657,20);
   histo2_4->SetBinContent(658,10);
   histo2_4->SetBinContent(698,6);
   histo2_4->SetBinContent(737,162);
   histo2_4->SetBinContent(738,398);
   histo2_4->SetBinContent(739,215);
   histo2_4->SetBinContent(740,3823);
   histo2_4->SetBinContent(741,10911);
   histo2_4->SetBinContent(742,2433);
   histo2_4->SetBinContent(743,972);
   histo2_4->SetBinContent(744,700);
   histo2_4->SetBinContent(745,246);
   histo2_4->SetBinContent(750,200);
   histo2_4->SetBinContent(751,754);
   histo2_4->SetBinContent(752,1049);
   histo2_4->SetBinContent(753,3042);
   histo2_4->SetBinContent(754,13750);
   histo2_4->SetBinContent(755,3589);
   histo2_4->SetBinContent(756,193);
   histo2_4->SetBinContent(757,339);
   histo2_4->SetBinContent(758,481);
   histo2_4->SetBinContent(767,6);
   histo2_4->SetBinContent(830,32);
   histo2_4->SetBinContent(831,8);
   histo2_4->SetBinContent(840,61);
   histo2_4->SetBinContent(841,54);
   histo2_4->SetBinContent(848,72);
   histo2_4->SetBinContent(924,661);
   histo2_4->SetBinContent(925,186);
   histo2_4->SetBinContent(926,379);
   histo2_4->SetBinContent(927,3796);
   histo2_4->SetBinContent(928,13851);
   histo2_4->SetBinContent(929,2844);
   histo2_4->SetBinContent(930,1364);
   histo2_4->SetBinContent(931,813);
   histo2_4->SetBinContent(932,133);
   histo2_4->SetBinContent(937,77);
   histo2_4->SetBinContent(938,429);
   histo2_4->SetBinContent(939,670);
   histo2_4->SetBinContent(940,2203);
   histo2_4->SetBinContent(941,15785);
   histo2_4->SetBinContent(942,3562);
   histo2_4->SetBinContent(943,388);
   histo2_4->SetBinContent(944,520);
   histo2_4->SetBinContent(945,1153);
   histo2_4->SetBinContent(965,7);
   histo2_4->SetBinContent(1012,24);
   histo2_4->SetBinContent(1013,14);
   histo2_4->SetBinContent(1015,88);
   histo2_4->SetBinContent(1029,58);
   histo2_4->SetBinContent(1034,8);
   histo2_4->SetBinContent(1042,10);
   histo2_4->SetBinContent(1043,53);
   histo2_4->SetBinContent(1044,19);
   histo2_4->SetBinContent(1066,8);
   histo2_4->SetBinContent(1111,1119);
   histo2_4->SetBinContent(1112,547);
   histo2_4->SetBinContent(1113,577);
   histo2_4->SetBinContent(1114,3902);
   histo2_4->SetBinContent(1115,16307);
   histo2_4->SetBinContent(1116,2232);
   histo2_4->SetBinContent(1117,780);
   histo2_4->SetBinContent(1118,435);
   histo2_4->SetBinContent(1119,59);
   histo2_4->SetBinContent(1124,7);
   histo2_4->SetBinContent(1125,34);
   histo2_4->SetBinContent(1126,129);
   histo2_4->SetBinContent(1127,824);
   histo2_4->SetBinContent(1128,9570);
   histo2_4->SetBinContent(1129,2986);
   histo2_4->SetBinContent(1130,442);
   histo2_4->SetBinContent(1131,445);
   histo2_4->SetBinContent(1132,1863);
   histo2_4->SetBinContent(1178,18);
   histo2_4->SetBinContent(1195,8);
   histo2_4->SetBinContent(1196,108);
   histo2_4->SetBinContent(1197,114);
   histo2_4->SetBinContent(1198,53);
   histo2_4->SetBinContent(1199,81);
   histo2_4->SetBinContent(1213,6);
   histo2_4->SetBinContent(1217,8);
   histo2_4->SetBinContent(1230,11);
   histo2_4->SetBinContent(1231,48);
   histo2_4->SetBinContent(1232,53);
   histo2_4->SetBinContent(1233,120);
   histo2_4->SetBinContent(1234,103);
   histo2_4->SetBinContent(1235,34);
   histo2_4->SetBinContent(1298,1624);
   histo2_4->SetBinContent(1299,722);
   histo2_4->SetBinContent(1300,376);
   histo2_4->SetBinContent(1301,2584);
   histo2_4->SetBinContent(1302,9682);
   histo2_4->SetBinContent(1303,891);
   histo2_4->SetBinContent(1304,72);
   histo2_4->SetBinContent(1305,28);
   histo2_4->SetBinContent(1306,8);
   histo2_4->SetBinContent(1312,10);
   histo2_4->SetBinContent(1313,20);
   histo2_4->SetBinContent(1314,339);
   histo2_4->SetBinContent(1315,3980);
   histo2_4->SetBinContent(1316,1752);
   histo2_4->SetBinContent(1317,256);
   histo2_4->SetBinContent(1318,714);
   histo2_4->SetBinContent(1319,1833);
   histo2_4->SetBinContent(1378,83);
   histo2_4->SetBinContent(1379,190);
   histo2_4->SetBinContent(1380,228);
   histo2_4->SetBinContent(1381,206);
   histo2_4->SetBinContent(1382,230);
   histo2_4->SetBinContent(1400,71);
   histo2_4->SetBinContent(1403,30);
   histo2_4->SetBinContent(1410,8);
   histo2_4->SetBinContent(1421,46);
   histo2_4->SetBinContent(1422,91);
   histo2_4->SetBinContent(1423,147);
   histo2_4->SetBinContent(1424,189);
   histo2_4->SetBinContent(1425,145);
   histo2_4->SetBinContent(1426,12);
   histo2_4->SetBinContent(1482,4);
   histo2_4->SetBinContent(1485,1804);
   histo2_4->SetBinContent(1486,487);
   histo2_4->SetBinContent(1487,322);
   histo2_4->SetBinContent(1488,1914);
   histo2_4->SetBinContent(1489,4451);
   histo2_4->SetBinContent(1490,220);
   histo2_4->SetBinContent(1491,52);
   histo2_4->SetBinContent(1502,18);
   histo2_4->SetBinContent(1503,299);
   histo2_4->SetBinContent(1504,133);
   histo2_4->SetBinContent(1505,303);
   histo2_4->SetBinContent(1506,922);
   histo2_4->SetBinContent(1547,33);
   histo2_4->SetBinContent(1560,8);
   histo2_4->SetBinContent(1561,57);
   histo2_4->SetBinContent(1562,57);
   histo2_4->SetBinContent(1563,230);
   histo2_4->SetBinContent(1564,170);
   histo2_4->SetBinContent(1565,137);
   histo2_4->SetBinContent(1566,71);
   histo2_4->SetBinContent(1569,8);
   histo2_4->SetBinContent(1607,74);
   histo2_4->SetBinContent(1609,8);
   histo2_4->SetBinContent(1611,31);
   histo2_4->SetBinContent(1612,103);
   histo2_4->SetBinContent(1613,256);
   histo2_4->SetBinContent(1614,105);
   histo2_4->SetBinContent(1615,64);
   histo2_4->SetBinContent(1616,122);
   histo2_4->SetBinContent(1617,30);
   histo2_4->SetBinContent(1618,4);
   histo2_4->SetBinContent(1626,9);
   histo2_4->SetBinContent(1634,10);
   histo2_4->SetBinContent(1636,9);
   histo2_4->SetBinContent(1672,1183);
   histo2_4->SetBinContent(1673,414);
   histo2_4->SetBinContent(1674,72);
   histo2_4->SetBinContent(1675,219);
   histo2_4->SetBinContent(1676,101);
   histo2_4->SetBinContent(1690,111);
   histo2_4->SetBinContent(1691,91);
   histo2_4->SetBinContent(1692,265);
   histo2_4->SetBinContent(1693,633);
   histo2_4->SetBinContent(1695,9);
   histo2_4->SetBinContent(1734,17);
   histo2_4->SetBinContent(1735,14);
   histo2_4->SetBinContent(1737,7);
   histo2_4->SetBinContent(1744,123);
   histo2_4->SetBinContent(1745,154);
   histo2_4->SetBinContent(1746,57);
   histo2_4->SetBinContent(1747,129);
   histo2_4->SetBinContent(1748,20);
   histo2_4->SetBinContent(1750,29);
   histo2_4->SetBinContent(1752,147);
   histo2_4->SetBinContent(1753,38);
   histo2_4->SetBinContent(1754,8);
   histo2_4->SetBinContent(1755,12);
   histo2_4->SetBinContent(1759,12);
   histo2_4->SetBinContent(1776,13);
   histo2_4->SetBinContent(1778,34);
   histo2_4->SetBinContent(1793,20);
   histo2_4->SetBinContent(1795,4);
   histo2_4->SetBinContent(1796,4);
   histo2_4->SetBinContent(1798,4);
   histo2_4->SetBinContent(1799,144);
   histo2_4->SetBinContent(1800,175);
   histo2_4->SetBinContent(1803,44);
   histo2_4->SetBinContent(1804,48);
   histo2_4->SetBinContent(1805,129);
   histo2_4->SetBinContent(1806,159);
   histo2_4->SetBinContent(1807,65);
   histo2_4->SetBinContent(1808,57);
   histo2_4->SetBinContent(1809,2);
   histo2_4->SetBinContent(1859,869);
   histo2_4->SetBinContent(1860,179);
   histo2_4->SetBinContent(1861,16);
   histo2_4->SetBinContent(1862,173);
   histo2_4->SetBinContent(1878,31);
   histo2_4->SetBinContent(1879,8);
   histo2_4->SetBinContent(1880,219);
   histo2_4->SetBinContent(1926,8);
   histo2_4->SetBinContent(1927,72);
   histo2_4->SetBinContent(1928,51);
   histo2_4->SetBinContent(1929,160);
   histo2_4->SetBinContent(1930,155);
   histo2_4->SetBinContent(1931,19);
   histo2_4->SetBinContent(1937,17);
   histo2_4->SetBinContent(1939,76);
   histo2_4->SetBinContent(1940,109);
   histo2_4->SetBinContent(1946,22);
   histo2_4->SetBinContent(1947,8);
   histo2_4->SetBinContent(1966,1);
   histo2_4->SetBinContent(1979,9);
   histo2_4->SetBinContent(1981,4);
   histo2_4->SetBinContent(1982,16);
   histo2_4->SetBinContent(1983,6);
   histo2_4->SetBinContent(1986,129);
   histo2_4->SetBinContent(1987,60);
   histo2_4->SetBinContent(1994,6);
   histo2_4->SetBinContent(1995,53);
   histo2_4->SetBinContent(1996,69);
   histo2_4->SetBinContent(1997,91);
   histo2_4->SetBinContent(1998,94);
   histo2_4->SetBinContent(1999,38);
   histo2_4->SetBinContent(2001,8);
   histo2_4->SetBinContent(2046,240);
   histo2_4->SetBinContent(2047,110);
   histo2_4->SetBinContent(2065,12);
   histo2_4->SetBinContent(2109,1);
   histo2_4->SetBinContent(2111,2);
   histo2_4->SetBinContent(2112,6);
   histo2_4->SetBinContent(2113,32);
   histo2_4->SetBinContent(2117,5);
   histo2_4->SetBinContent(2119,5);
   histo2_4->SetBinContent(2120,3);
   histo2_4->SetBinContent(2122,7);
   histo2_4->SetBinContent(2126,5);
   histo2_4->SetBinContent(2127,6);
   histo2_4->SetBinContent(2129,1);
   histo2_4->SetBinContent(2152,4);
   histo2_4->SetBinContent(2168,1);
   histo2_4->SetBinContent(2169,3);
   histo2_4->SetBinContent(2170,4);
   histo2_4->SetBinContent(2173,39);
   histo2_4->SetBinContent(2174,16);
   histo2_4->SetBinContent(2177,3);
   histo2_4->SetBinContent(2179,8);
   histo2_4->SetBinContent(2184,27);
   histo2_4->SetBinContent(2186,4);
   histo2_4->SetBinContent(2187,136);
   histo2_4->SetBinContent(2188,11);
   histo2_4->SetBinContent(2189,4);
   histo2_4->SetBinContent(2311,2);
   histo2_4->SetBinContent(2313,15);
   histo2_4->SetBinContent(2360,18);
   histo2_4->SetBinContent(2361,6);
   histo2_4->SetBinContent(2416,17);
   histo2_4->SetBinContent(2500,13);
   histo2_4->SetBinContent(2501,9);
   histo2_4->SetBinContent(2506,1);
   histo2_4->SetBinContent(2548,16);
   histo2_4->SetBinContent(2550,20);
   histo2_4->SetBinContent(2551,4);
   histo2_4->SetBinContent(2688,24);
   histo2_4->SetBinContent(5855,21);
   histo2_4->SetBinContent(5861,21);
   histo2_4->SetBinContent(5910,5);
   histo2_4->SetMinimum(1);
   histo2_4->SetMaximum(2000000);
   histo2_4->SetEntries(257149);
   histo2_4->SetContour(100);
   histo2_4->SetContourLevel(0,1);
   histo2_4->SetContourLevel(1,1.15614);
   histo2_4->SetContourLevel(2,1.336659);
   histo2_4->SetContourLevel(3,1.545364);
   histo2_4->SetContourLevel(4,1.786657);
   histo2_4->SetContourLevel(5,2.065625);
   histo2_4->SetContourLevel(6,2.388151);
   histo2_4->SetContourLevel(7,2.761036);
   histo2_4->SetContourLevel(8,3.192143);
   histo2_4->SetContourLevel(9,3.690564);
   histo2_4->SetContourLevel(10,4.266807);
   histo2_4->SetContourLevel(11,4.933025);
   histo2_4->SetContourLevel(12,5.703266);
   histo2_4->SetContourLevel(13,6.593772);
   histo2_4->SetContourLevel(14,7.623321);
   histo2_4->SetContourLevel(15,8.813624);
   histo2_4->SetContourLevel(16,10.18978);
   histo2_4->SetContourLevel(17,11.78081);
   histo2_4->SetContourLevel(18,13.62026);
   histo2_4->SetContourLevel(19,15.74692);
   histo2_4->SetContourLevel(20,18.20564);
   histo2_4->SetContourLevel(21,21.04826);
   histo2_4->SetContourLevel(22,24.33473);
   histo2_4->SetContourLevel(23,28.13435);
   histo2_4->SetContourLevel(24,32.52724);
   histo2_4->SetContourLevel(25,37.60603);
   histo2_4->SetContourLevel(26,43.47782);
   histo2_4->SetContourLevel(27,50.26644);
   histo2_4->SetContourLevel(28,58.11502);
   histo2_4->SetContourLevel(29,67.18908);
   histo2_4->SetContourLevel(30,77.67996);
   histo2_4->SetContourLevel(31,89.80888);
   histo2_4->SetContourLevel(32,103.8316);
   histo2_4->SetContourLevel(33,120.0438);
   histo2_4->SetContourLevel(34,138.7875);
   histo2_4->SetContourLevel(35,160.4577);
   histo2_4->SetContourLevel(36,185.5115);
   histo2_4->SetContourLevel(37,214.4772);
   histo2_4->SetContourLevel(38,247.9656);
   histo2_4->SetContourLevel(39,286.6828);
   histo2_4->SetContourLevel(40,331.4454);
   histo2_4->SetContourLevel(41,383.1972);
   histo2_4->SetContourLevel(42,443.0295);
   histo2_4->SetContourLevel(43,512.2039);
   histo2_4->SetContourLevel(44,592.1793);
   histo2_4->SetContourLevel(45,684.6419);
   histo2_4->SetContourLevel(46,791.5417);
   histo2_4->SetContourLevel(47,915.1328);
   histo2_4->SetContourLevel(48,1058.021);
   histo2_4->SetContourLevel(49,1223.22);
   histo2_4->SetContourLevel(50,1414.214);
   histo2_4->SetContourLevel(51,1635.028);
   histo2_4->SetContourLevel(52,1890.321);
   histo2_4->SetContourLevel(53,2185.475);
   histo2_4->SetContourLevel(54,2526.715);
   histo2_4->SetContourLevel(55,2921.235);
   histo2_4->SetContourLevel(56,3377.356);
   histo2_4->SetContourLevel(57,3904.695);
   histo2_4->SetContourLevel(58,4514.373);
   histo2_4->SetContourLevel(59,5219.245);
   histo2_4->SetContourLevel(60,6034.176);
   histo2_4->SetContourLevel(61,6976.351);
   histo2_4->SetContourLevel(62,8065.636);
   histo2_4->SetContourLevel(63,9325.001);
   histo2_4->SetContourLevel(64,10781);
   histo2_4->SetContourLevel(65,12464.35);
   histo2_4->SetContourLevel(66,14410.52);
   histo2_4->SetContourLevel(67,16660.58);
   histo2_4->SetContourLevel(68,19261.96);
   histo2_4->SetContourLevel(69,22269.51);
   histo2_4->SetContourLevel(70,25746.67);
   histo2_4->SetContourLevel(71,29766.74);
   histo2_4->SetContourLevel(72,34414.51);
   histo2_4->SetContourLevel(73,39787.98);
   histo2_4->SetContourLevel(74,46000.46);
   histo2_4->SetContourLevel(75,53182.96);
   histo2_4->SetContourLevel(76,61486.93);
   histo2_4->SetContourLevel(77,71087.48);
   histo2_4->SetContourLevel(78,82187.05);
   histo2_4->SetContourLevel(79,95019.71);
   histo2_4->SetContourLevel(80,109856.1);
   histo2_4->SetContourLevel(81,127008.9);
   histo2_4->SetContourLevel(82,146840.1);
   histo2_4->SetContourLevel(83,169767.6);
   histo2_4->SetContourLevel(84,196275.1);
   histo2_4->SetContourLevel(85,226921.4);
   histo2_4->SetContourLevel(86,262352.9);
   histo2_4->SetContourLevel(87,303316.5);
   histo2_4->SetContourLevel(88,350676.3);
   histo2_4->SetContourLevel(89,405430.8);
   histo2_4->SetContourLevel(90,468734.6);
   histo2_4->SetContourLevel(91,541922.6);
   histo2_4->SetContourLevel(92,626538.3);
   histo2_4->SetContourLevel(93,724365.7);
   histo2_4->SetContourLevel(94,837468);
   histo2_4->SetContourLevel(95,968229.9);
   histo2_4->SetContourLevel(96,1119409);
   histo2_4->SetContourLevel(97,1294193);
   histo2_4->SetContourLevel(98,1496268);
   histo2_4->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo2_4);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo2_4->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo2_4");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 257149 ");
   AText = ptstats->AddText("Mean x =  34.19");
   AText = ptstats->AddText("Mean y =   26.2");
   AText = ptstats->AddText("Std Dev x =   3231");
   AText = ptstats->AddText("Std Dev y =  14.03");
   AText = ptstats->AddText("       0|     47|      0");
   AText = ptstats->AddText("       0| 257102|      0");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo2_4->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo2_4);
   histo2_4->SetLineWidth(2);
   histo2_4->SetMarkerStyle(20);
   histo2_4->SetMarkerSize(1.2);
   histo2_4->GetXaxis()->SetTitle("z [mm]");
   histo2_4->GetXaxis()->SetLabelFont(42);
   histo2_4->GetXaxis()->SetLabelSize(0.05);
   histo2_4->GetXaxis()->SetTitleSize(0.05);
   histo2_4->GetXaxis()->SetTitleOffset(1.05);
   histo2_4->GetXaxis()->SetTitleFont(42);
   histo2_4->GetYaxis()->SetTitle("r [mm]");
   histo2_4->GetYaxis()->SetLabelFont(42);
   histo2_4->GetYaxis()->SetLabelSize(0.05);
   histo2_4->GetYaxis()->SetTitleSize(0.05);
   histo2_4->GetYaxis()->SetTitleOffset(1.4);
   histo2_4->GetYaxis()->SetTitleFont(42);
   histo2_4->GetZaxis()->SetTitle("# of origins");
   histo2_4->GetZaxis()->SetLabelFont(42);
   histo2_4->GetZaxis()->SetLabelSize(0.05);
   histo2_4->GetZaxis()->SetTitleSize(0.05);
   histo2_4->GetZaxis()->SetTitleOffset(1.3);
   histo2_4->GetZaxis()->SetTitleFont(42);
   histo2_4->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("13ns <= Time < 20ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo3_2_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo3_2_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo3_2 = new TH2D("histo3_2","20ns <= Time < 23ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo3_2->SetBinContent(189,5);
   histo3_2->SetBinContent(190,35);
   histo3_2->SetBinContent(191,10);
   histo3_2->SetBinContent(192,104);
   histo3_2->SetBinContent(193,1586);
   histo3_2->SetBinContent(194,886);
   histo3_2->SetBinContent(195,47);
   histo3_2->SetBinContent(196,51);
   histo3_2->SetBinContent(197,60);
   histo3_2->SetBinContent(204,2);
   histo3_2->SetBinContent(248,6);
   histo3_2->SetBinContent(307,7);
   histo3_2->SetBinContent(363,39);
   histo3_2->SetBinContent(364,37);
   histo3_2->SetBinContent(365,22);
   histo3_2->SetBinContent(366,1158);
   histo3_2->SetBinContent(367,1621);
   histo3_2->SetBinContent(368,70);
   histo3_2->SetBinContent(369,17);
   histo3_2->SetBinContent(370,1);
   histo3_2->SetBinContent(376,39);
   histo3_2->SetBinContent(377,49);
   histo3_2->SetBinContent(378,125);
   histo3_2->SetBinContent(379,348);
   histo3_2->SetBinContent(380,1391);
   histo3_2->SetBinContent(381,539);
   histo3_2->SetBinContent(382,25);
   histo3_2->SetBinContent(383,12);
   histo3_2->SetBinContent(384,17);
   histo3_2->SetBinContent(464,26);
   histo3_2->SetBinContent(465,476);
   histo3_2->SetBinContent(466,406);
   histo3_2->SetBinContent(467,303);
   histo3_2->SetBinContent(468,448);
   histo3_2->SetBinContent(469,388);
   histo3_2->SetBinContent(470,47);
   histo3_2->SetBinContent(538,1);
   histo3_2->SetBinContent(551,42);
   histo3_2->SetBinContent(552,43);
   histo3_2->SetBinContent(553,433);
   histo3_2->SetBinContent(554,1241);
   histo3_2->SetBinContent(555,200);
   histo3_2->SetBinContent(556,95);
   histo3_2->SetBinContent(557,60);
   histo3_2->SetBinContent(558,7);
   histo3_2->SetBinContent(563,41);
   histo3_2->SetBinContent(564,180);
   histo3_2->SetBinContent(565,159);
   histo3_2->SetBinContent(566,431);
   histo3_2->SetBinContent(567,1895);
   histo3_2->SetBinContent(568,536);
   histo3_2->SetBinContent(569,45);
   histo3_2->SetBinContent(571,8);
   histo3_2->SetBinContent(583,7);
   histo3_2->SetBinContent(593,2);
   histo3_2->SetBinContent(647,255);
   histo3_2->SetBinContent(648,761);
   histo3_2->SetBinContent(649,414);
   histo3_2->SetBinContent(650,529);
   histo3_2->SetBinContent(651,490);
   histo3_2->SetBinContent(652,229);
   histo3_2->SetBinContent(653,167);
   histo3_2->SetBinContent(654,218);
   histo3_2->SetBinContent(655,193);
   histo3_2->SetBinContent(656,165);
   histo3_2->SetBinContent(657,729);
   histo3_2->SetBinContent(658,211);
   histo3_2->SetBinContent(659,273);
   histo3_2->SetBinContent(660,460);
   histo3_2->SetBinContent(661,328);
   histo3_2->SetBinContent(679,8);
   histo3_2->SetBinContent(713,7);
   histo3_2->SetBinContent(714,1);
   histo3_2->SetBinContent(724,5);
   histo3_2->SetBinContent(737,42);
   histo3_2->SetBinContent(738,8);
   histo3_2->SetBinContent(739,51);
   histo3_2->SetBinContent(740,468);
   histo3_2->SetBinContent(741,2202);
   histo3_2->SetBinContent(742,436);
   histo3_2->SetBinContent(743,297);
   histo3_2->SetBinContent(744,155);
   histo3_2->SetBinContent(745,133);
   histo3_2->SetBinContent(750,117);
   histo3_2->SetBinContent(751,375);
   histo3_2->SetBinContent(752,428);
   histo3_2->SetBinContent(753,745);
   histo3_2->SetBinContent(754,3044);
   histo3_2->SetBinContent(755,661);
   histo3_2->SetBinContent(756,39);
   histo3_2->SetBinContent(757,8);
   histo3_2->SetBinContent(758,8);
   histo3_2->SetBinContent(829,20);
   histo3_2->SetBinContent(830,161);
   histo3_2->SetBinContent(831,505);
   histo3_2->SetBinContent(832,393);
   histo3_2->SetBinContent(833,918);
   histo3_2->SetBinContent(834,378);
   histo3_2->SetBinContent(835,15);
   histo3_2->SetBinContent(836,26);
   histo3_2->SetBinContent(837,7);
   histo3_2->SetBinContent(838,12);
   histo3_2->SetBinContent(839,194);
   histo3_2->SetBinContent(840,356);
   histo3_2->SetBinContent(841,448);
   histo3_2->SetBinContent(842,298);
   histo3_2->SetBinContent(843,125);
   histo3_2->SetBinContent(844,70);
   histo3_2->SetBinContent(845,16);
   histo3_2->SetBinContent(846,4);
   histo3_2->SetBinContent(847,40);
   histo3_2->SetBinContent(848,349);
   histo3_2->SetBinContent(849,600);
   histo3_2->SetBinContent(850,595);
   histo3_2->SetBinContent(851,436);
   histo3_2->SetBinContent(852,293);
   histo3_2->SetBinContent(859,8);
   histo3_2->SetBinContent(862,3);
   histo3_2->SetBinContent(881,12);
   histo3_2->SetBinContent(882,8);
   histo3_2->SetBinContent(924,25);
   histo3_2->SetBinContent(925,3);
   histo3_2->SetBinContent(926,8);
   histo3_2->SetBinContent(927,723);
   histo3_2->SetBinContent(928,2828);
   histo3_2->SetBinContent(929,357);
   histo3_2->SetBinContent(930,379);
   histo3_2->SetBinContent(931,296);
   histo3_2->SetBinContent(932,41);
   histo3_2->SetBinContent(937,7);
   histo3_2->SetBinContent(938,99);
   histo3_2->SetBinContent(939,167);
   histo3_2->SetBinContent(940,323);
   histo3_2->SetBinContent(941,2917);
   histo3_2->SetBinContent(942,784);
   histo3_2->SetBinContent(943,41);
   histo3_2->SetBinContent(953,10);
   histo3_2->SetBinContent(960,5);
   histo3_2->SetBinContent(977,8);
   histo3_2->SetBinContent(992,3);
   histo3_2->SetBinContent(1012,24);
   histo3_2->SetBinContent(1013,59);
   histo3_2->SetBinContent(1014,232);
   histo3_2->SetBinContent(1015,296);
   histo3_2->SetBinContent(1016,185);
   histo3_2->SetBinContent(1017,113);
   histo3_2->SetBinContent(1018,25);
   histo3_2->SetBinContent(1019,31);
   histo3_2->SetBinContent(1020,46);
   histo3_2->SetBinContent(1022,60);
   histo3_2->SetBinContent(1023,41);
   histo3_2->SetBinContent(1025,24);
   histo3_2->SetBinContent(1026,41);
   histo3_2->SetBinContent(1027,184);
   histo3_2->SetBinContent(1028,37);
   histo3_2->SetBinContent(1029,147);
   histo3_2->SetBinContent(1030,79);
   histo3_2->SetBinContent(1031,59);
   histo3_2->SetBinContent(1032,30);
   histo3_2->SetBinContent(1033,44);
   histo3_2->SetBinContent(1034,8);
   histo3_2->SetBinContent(1035,61);
   histo3_2->SetBinContent(1036,27);
   histo3_2->SetBinContent(1038,32);
   histo3_2->SetBinContent(1039,150);
   histo3_2->SetBinContent(1040,188);
   histo3_2->SetBinContent(1041,265);
   histo3_2->SetBinContent(1042,195);
   histo3_2->SetBinContent(1043,133);
   histo3_2->SetBinContent(1044,28);
   histo3_2->SetBinContent(1045,8);
   histo3_2->SetBinContent(1053,6);
   histo3_2->SetBinContent(1084,7);
   histo3_2->SetBinContent(1092,9);
   histo3_2->SetBinContent(1111,16);
   histo3_2->SetBinContent(1112,15);
   histo3_2->SetBinContent(1113,4);
   histo3_2->SetBinContent(1114,872);
   histo3_2->SetBinContent(1115,2895);
   histo3_2->SetBinContent(1116,679);
   histo3_2->SetBinContent(1117,90);
   histo3_2->SetBinContent(1118,142);
   histo3_2->SetBinContent(1119,10);
   histo3_2->SetBinContent(1124,51);
   histo3_2->SetBinContent(1125,8);
   histo3_2->SetBinContent(1126,15);
   histo3_2->SetBinContent(1127,123);
   histo3_2->SetBinContent(1128,2192);
   histo3_2->SetBinContent(1129,352);
   histo3_2->SetBinContent(1130,24);
   histo3_2->SetBinContent(1132,24);
   histo3_2->SetBinContent(1159,9);
   histo3_2->SetBinContent(1182,9);
   histo3_2->SetBinContent(1195,34);
   histo3_2->SetBinContent(1196,75);
   histo3_2->SetBinContent(1197,44);
   histo3_2->SetBinContent(1198,93);
   histo3_2->SetBinContent(1199,55);
   histo3_2->SetBinContent(1200,32);
   histo3_2->SetBinContent(1201,13);
   histo3_2->SetBinContent(1202,2);
   histo3_2->SetBinContent(1206,14);
   histo3_2->SetBinContent(1209,4);
   histo3_2->SetBinContent(1210,8);
   histo3_2->SetBinContent(1211,7);
   histo3_2->SetBinContent(1212,21);
   histo3_2->SetBinContent(1213,161);
   histo3_2->SetBinContent(1214,173);
   histo3_2->SetBinContent(1215,217);
   histo3_2->SetBinContent(1216,193);
   histo3_2->SetBinContent(1217,176);
   histo3_2->SetBinContent(1218,35);
   histo3_2->SetBinContent(1220,9);
   histo3_2->SetBinContent(1221,4);
   histo3_2->SetBinContent(1226,48);
   histo3_2->SetBinContent(1227,8);
   histo3_2->SetBinContent(1228,6);
   histo3_2->SetBinContent(1229,9);
   histo3_2->SetBinContent(1230,32);
   histo3_2->SetBinContent(1231,188);
   histo3_2->SetBinContent(1232,203);
   histo3_2->SetBinContent(1233,32);
   histo3_2->SetBinContent(1234,70);
   histo3_2->SetBinContent(1235,25);
   histo3_2->SetBinContent(1251,10);
   histo3_2->SetBinContent(1300,18);
   histo3_2->SetBinContent(1301,399);
   histo3_2->SetBinContent(1302,1778);
   histo3_2->SetBinContent(1303,202);
   histo3_2->SetBinContent(1304,41);
   histo3_2->SetBinContent(1311,8);
   histo3_2->SetBinContent(1315,556);
   histo3_2->SetBinContent(1316,312);
   histo3_2->SetBinContent(1317,14);
   histo3_2->SetBinContent(1318,8);
   histo3_2->SetBinContent(1362,11);
   histo3_2->SetBinContent(1369,9);
   histo3_2->SetBinContent(1380,82);
   histo3_2->SetBinContent(1381,22);
   histo3_2->SetBinContent(1382,10);
   histo3_2->SetBinContent(1384,9);
   histo3_2->SetBinContent(1390,44);
   histo3_2->SetBinContent(1394,54);
   histo3_2->SetBinContent(1396,33);
   histo3_2->SetBinContent(1397,1);
   histo3_2->SetBinContent(1399,27);
   histo3_2->SetBinContent(1400,228);
   histo3_2->SetBinContent(1401,400);
   histo3_2->SetBinContent(1402,226);
   histo3_2->SetBinContent(1403,362);
   histo3_2->SetBinContent(1404,211);
   histo3_2->SetBinContent(1405,43);
   histo3_2->SetBinContent(1406,2);
   histo3_2->SetBinContent(1407,18);
   histo3_2->SetBinContent(1408,9);
   histo3_2->SetBinContent(1410,30);
   histo3_2->SetBinContent(1412,13);
   histo3_2->SetBinContent(1415,38);
   histo3_2->SetBinContent(1416,35);
   histo3_2->SetBinContent(1420,16);
   histo3_2->SetBinContent(1421,6);
   histo3_2->SetBinContent(1422,34);
   histo3_2->SetBinContent(1424,39);
   histo3_2->SetBinContent(1425,15);
   histo3_2->SetBinContent(1427,7);
   histo3_2->SetBinContent(1464,13);
   histo3_2->SetBinContent(1481,10);
   histo3_2->SetBinContent(1485,25);
   histo3_2->SetBinContent(1486,32);
   histo3_2->SetBinContent(1487,59);
   histo3_2->SetBinContent(1488,375);
   histo3_2->SetBinContent(1489,994);
   histo3_2->SetBinContent(1493,50);
   histo3_2->SetBinContent(1502,18);
   histo3_2->SetBinContent(1503,97);
   histo3_2->SetBinContent(1504,14);
   histo3_2->SetBinContent(1505,3);
   histo3_2->SetBinContent(1506,49);
   histo3_2->SetBinContent(1509,10);
   histo3_2->SetBinContent(1562,8);
   histo3_2->SetBinContent(1563,24);
   histo3_2->SetBinContent(1564,19);
   histo3_2->SetBinContent(1565,40);
   histo3_2->SetBinContent(1570,9);
   histo3_2->SetBinContent(1571,4);
   histo3_2->SetBinContent(1573,4);
   histo3_2->SetBinContent(1575,32);
   histo3_2->SetBinContent(1583,58);
   histo3_2->SetBinContent(1584,21);
   histo3_2->SetBinContent(1586,25);
   histo3_2->SetBinContent(1587,22);
   histo3_2->SetBinContent(1588,7);
   histo3_2->SetBinContent(1590,8);
   histo3_2->SetBinContent(1591,60);
   histo3_2->SetBinContent(1592,80);
   histo3_2->SetBinContent(1594,12);
   histo3_2->SetBinContent(1595,28);
   histo3_2->SetBinContent(1597,8);
   histo3_2->SetBinContent(1598,19);
   histo3_2->SetBinContent(1599,8);
   histo3_2->SetBinContent(1601,18);
   histo3_2->SetBinContent(1603,8);
   histo3_2->SetBinContent(1605,5);
   histo3_2->SetBinContent(1606,8);
   histo3_2->SetBinContent(1607,15);
   histo3_2->SetBinContent(1613,35);
   histo3_2->SetBinContent(1614,12);
   histo3_2->SetBinContent(1616,37);
   histo3_2->SetBinContent(1617,18);
   histo3_2->SetBinContent(1673,7);
   histo3_2->SetBinContent(1674,26);
   histo3_2->SetBinContent(1675,21);
   histo3_2->SetBinContent(1690,18);
   histo3_2->SetBinContent(1745,4);
   histo3_2->SetBinContent(1762,12);
   histo3_2->SetBinContent(1763,18);
   histo3_2->SetBinContent(1770,4);
   histo3_2->SetBinContent(1771,36);
   histo3_2->SetBinContent(1772,1);
   histo3_2->SetBinContent(1773,55);
   histo3_2->SetBinContent(1774,234);
   histo3_2->SetBinContent(1775,408);
   histo3_2->SetBinContent(1776,607);
   histo3_2->SetBinContent(1777,236);
   histo3_2->SetBinContent(1778,175);
   histo3_2->SetBinContent(1779,18);
   histo3_2->SetBinContent(1781,39);
   histo3_2->SetBinContent(1782,11);
   histo3_2->SetBinContent(1786,18);
   histo3_2->SetBinContent(1787,16);
   histo3_2->SetBinContent(1788,4);
   histo3_2->SetBinContent(1792,3);
   histo3_2->SetBinContent(1799,1);
   histo3_2->SetBinContent(1807,1);
   histo3_2->SetBinContent(1812,8);
   histo3_2->SetBinContent(1861,20);
   histo3_2->SetBinContent(1862,23);
   histo3_2->SetBinContent(1863,11);
   histo3_2->SetBinContent(1877,4);
   histo3_2->SetBinContent(1940,8);
   histo3_2->SetBinContent(1949,11);
   histo3_2->SetBinContent(1950,8);
   histo3_2->SetBinContent(1953,12);
   histo3_2->SetBinContent(1956,8);
   histo3_2->SetBinContent(1958,31);
   histo3_2->SetBinContent(1959,5);
   histo3_2->SetBinContent(1960,18);
   histo3_2->SetBinContent(1961,6);
   histo3_2->SetBinContent(1963,4);
   histo3_2->SetBinContent(1965,13);
   histo3_2->SetBinContent(1966,45);
   histo3_2->SetBinContent(1968,45);
   histo3_2->SetBinContent(1969,9);
   histo3_2->SetBinContent(1970,13);
   histo3_2->SetBinContent(1996,32);
   histo3_2->SetBinContent(1998,17);
   histo3_2->SetBinContent(2023,2);
   histo3_2->SetBinContent(2098,11);
   histo3_2->SetBinContent(2139,4);
   histo3_2->SetBinContent(2140,3);
   histo3_2->SetBinContent(2141,3);
   histo3_2->SetBinContent(2144,6);
   histo3_2->SetBinContent(2145,2);
   histo3_2->SetBinContent(2146,81);
   histo3_2->SetBinContent(2147,90);
   histo3_2->SetBinContent(2148,176);
   histo3_2->SetBinContent(2151,1);
   histo3_2->SetBinContent(2152,154);
   histo3_2->SetBinContent(2153,217);
   histo3_2->SetBinContent(2154,95);
   histo3_2->SetBinContent(2155,14);
   histo3_2->SetBinContent(2156,12);
   histo3_2->SetBinContent(2157,1);
   histo3_2->SetBinContent(2158,7);
   histo3_2->SetBinContent(2161,3);
   histo3_2->SetBinContent(2163,9);
   histo3_2->SetBinContent(2165,2);
   histo3_2->SetBinContent(2313,8);
   histo3_2->SetBinContent(2321,7);
   histo3_2->SetBinContent(2323,6);
   histo3_2->SetBinContent(2324,17);
   histo3_2->SetBinContent(2330,18);
   histo3_2->SetBinContent(2343,11);
   histo3_2->SetBinContent(2378,15);
   histo3_2->SetBinContent(2514,4);
   histo3_2->SetBinContent(2538,4);
   histo3_2->SetBinContent(2688,31);
   histo3_2->SetBinContent(3432,11);
   histo3_2->SetBinContent(4573,1);
   histo3_2->SetBinContent(4578,2);
   histo3_2->SetBinContent(5149,28);
   histo3_2->SetBinContent(5706,1);
   histo3_2->SetBinContent(5887,5);
   histo3_2->SetBinContent(5888,2);
   histo3_2->SetBinContent(5894,8);
   histo3_2->SetBinContent(5901,2);
   histo3_2->SetBinContent(5902,2);
   histo3_2->SetBinContent(5925,1);
   histo3_2->SetMinimum(1);
   histo3_2->SetMaximum(2000000);
   histo3_2->SetEntries(69380);
   histo3_2->SetContour(100);
   histo3_2->SetContourLevel(0,1);
   histo3_2->SetContourLevel(1,1.15614);
   histo3_2->SetContourLevel(2,1.336659);
   histo3_2->SetContourLevel(3,1.545364);
   histo3_2->SetContourLevel(4,1.786657);
   histo3_2->SetContourLevel(5,2.065625);
   histo3_2->SetContourLevel(6,2.388151);
   histo3_2->SetContourLevel(7,2.761036);
   histo3_2->SetContourLevel(8,3.192143);
   histo3_2->SetContourLevel(9,3.690564);
   histo3_2->SetContourLevel(10,4.266807);
   histo3_2->SetContourLevel(11,4.933025);
   histo3_2->SetContourLevel(12,5.703266);
   histo3_2->SetContourLevel(13,6.593772);
   histo3_2->SetContourLevel(14,7.623321);
   histo3_2->SetContourLevel(15,8.813624);
   histo3_2->SetContourLevel(16,10.18978);
   histo3_2->SetContourLevel(17,11.78081);
   histo3_2->SetContourLevel(18,13.62026);
   histo3_2->SetContourLevel(19,15.74692);
   histo3_2->SetContourLevel(20,18.20564);
   histo3_2->SetContourLevel(21,21.04826);
   histo3_2->SetContourLevel(22,24.33473);
   histo3_2->SetContourLevel(23,28.13435);
   histo3_2->SetContourLevel(24,32.52724);
   histo3_2->SetContourLevel(25,37.60603);
   histo3_2->SetContourLevel(26,43.47782);
   histo3_2->SetContourLevel(27,50.26644);
   histo3_2->SetContourLevel(28,58.11502);
   histo3_2->SetContourLevel(29,67.18908);
   histo3_2->SetContourLevel(30,77.67996);
   histo3_2->SetContourLevel(31,89.80888);
   histo3_2->SetContourLevel(32,103.8316);
   histo3_2->SetContourLevel(33,120.0438);
   histo3_2->SetContourLevel(34,138.7875);
   histo3_2->SetContourLevel(35,160.4577);
   histo3_2->SetContourLevel(36,185.5115);
   histo3_2->SetContourLevel(37,214.4772);
   histo3_2->SetContourLevel(38,247.9656);
   histo3_2->SetContourLevel(39,286.6828);
   histo3_2->SetContourLevel(40,331.4454);
   histo3_2->SetContourLevel(41,383.1972);
   histo3_2->SetContourLevel(42,443.0295);
   histo3_2->SetContourLevel(43,512.2039);
   histo3_2->SetContourLevel(44,592.1793);
   histo3_2->SetContourLevel(45,684.6419);
   histo3_2->SetContourLevel(46,791.5417);
   histo3_2->SetContourLevel(47,915.1328);
   histo3_2->SetContourLevel(48,1058.021);
   histo3_2->SetContourLevel(49,1223.22);
   histo3_2->SetContourLevel(50,1414.214);
   histo3_2->SetContourLevel(51,1635.028);
   histo3_2->SetContourLevel(52,1890.321);
   histo3_2->SetContourLevel(53,2185.475);
   histo3_2->SetContourLevel(54,2526.715);
   histo3_2->SetContourLevel(55,2921.235);
   histo3_2->SetContourLevel(56,3377.356);
   histo3_2->SetContourLevel(57,3904.695);
   histo3_2->SetContourLevel(58,4514.373);
   histo3_2->SetContourLevel(59,5219.245);
   histo3_2->SetContourLevel(60,6034.176);
   histo3_2->SetContourLevel(61,6976.351);
   histo3_2->SetContourLevel(62,8065.636);
   histo3_2->SetContourLevel(63,9325.001);
   histo3_2->SetContourLevel(64,10781);
   histo3_2->SetContourLevel(65,12464.35);
   histo3_2->SetContourLevel(66,14410.52);
   histo3_2->SetContourLevel(67,16660.58);
   histo3_2->SetContourLevel(68,19261.96);
   histo3_2->SetContourLevel(69,22269.51);
   histo3_2->SetContourLevel(70,25746.67);
   histo3_2->SetContourLevel(71,29766.74);
   histo3_2->SetContourLevel(72,34414.51);
   histo3_2->SetContourLevel(73,39787.98);
   histo3_2->SetContourLevel(74,46000.46);
   histo3_2->SetContourLevel(75,53182.96);
   histo3_2->SetContourLevel(76,61486.93);
   histo3_2->SetContourLevel(77,71087.48);
   histo3_2->SetContourLevel(78,82187.05);
   histo3_2->SetContourLevel(79,95019.71);
   histo3_2->SetContourLevel(80,109856.1);
   histo3_2->SetContourLevel(81,127008.9);
   histo3_2->SetContourLevel(82,146840.1);
   histo3_2->SetContourLevel(83,169767.6);
   histo3_2->SetContourLevel(84,196275.1);
   histo3_2->SetContourLevel(85,226921.4);
   histo3_2->SetContourLevel(86,262352.9);
   histo3_2->SetContourLevel(87,303316.5);
   histo3_2->SetContourLevel(88,350676.3);
   histo3_2->SetContourLevel(89,405430.8);
   histo3_2->SetContourLevel(90,468734.6);
   histo3_2->SetContourLevel(91,541922.6);
   histo3_2->SetContourLevel(92,626538.3);
   histo3_2->SetContourLevel(93,724365.7);
   histo3_2->SetContourLevel(94,837468);
   histo3_2->SetContourLevel(95,968229.9);
   histo3_2->SetContourLevel(96,1119409);
   histo3_2->SetContourLevel(97,1294193);
   histo3_2->SetContourLevel(98,1496268);
   histo3_2->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo3_2);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo3_2->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo3_2");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 69380  ");
   AText = ptstats->AddText("Mean x =  4.769");
   AText = ptstats->AddText("Mean y =  26.74");
   AText = ptstats->AddText("Std Dev x =   2650");
   AText = ptstats->AddText("Std Dev y =  14.96");
   AText = ptstats->AddText("       0|     20|      0");
   AText = ptstats->AddText("      0|  69360|      0");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(11111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo3_2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo3_2);
   histo3_2->SetLineWidth(2);
   histo3_2->SetMarkerStyle(20);
   histo3_2->SetMarkerSize(1.2);
   histo3_2->GetXaxis()->SetTitle("z [mm]");
   histo3_2->GetXaxis()->SetLabelFont(42);
   histo3_2->GetXaxis()->SetLabelSize(0.05);
   histo3_2->GetXaxis()->SetTitleSize(0.05);
   histo3_2->GetXaxis()->SetTitleOffset(1.05);
   histo3_2->GetXaxis()->SetTitleFont(42);
   histo3_2->GetYaxis()->SetTitle("r [mm]");
   histo3_2->GetYaxis()->SetLabelFont(42);
   histo3_2->GetYaxis()->SetLabelSize(0.05);
   histo3_2->GetYaxis()->SetTitleSize(0.05);
   histo3_2->GetYaxis()->SetTitleOffset(1.4);
   histo3_2->GetYaxis()->SetTitleFont(42);
   histo3_2->GetZaxis()->SetTitle("# of origins");
   histo3_2->GetZaxis()->SetLabelFont(42);
   histo3_2->GetZaxis()->SetLabelSize(0.05);
   histo3_2->GetZaxis()->SetTitleSize(0.05);
   histo3_2->GetZaxis()->SetTitleOffset(1.3);
   histo3_2->GetZaxis()->SetTitleFont(42);
   histo3_2->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("20ns <= Time < 23ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo3_3_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo3_3_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo3_3 = new TH2D("histo3_3","23ns <= Time < 30ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo3_3->SetBinContent(189,61);
   histo3_3->SetBinContent(190,25);
   histo3_3->SetBinContent(191,12);
   histo3_3->SetBinContent(192,47);
   histo3_3->SetBinContent(193,988);
   histo3_3->SetBinContent(194,540);
   histo3_3->SetBinContent(195,17);
   histo3_3->SetBinContent(197,108);
   histo3_3->SetBinContent(277,8);
   histo3_3->SetBinContent(312,3);
   histo3_3->SetBinContent(363,38);
   histo3_3->SetBinContent(364,1);
   histo3_3->SetBinContent(366,558);
   histo3_3->SetBinContent(367,1021);
   histo3_3->SetBinContent(368,102);
   histo3_3->SetBinContent(369,49);
   histo3_3->SetBinContent(370,37);
   histo3_3->SetBinContent(371,8);
   histo3_3->SetBinContent(376,20);
   histo3_3->SetBinContent(377,35);
   histo3_3->SetBinContent(378,61);
   histo3_3->SetBinContent(379,54);
   histo3_3->SetBinContent(380,382);
   histo3_3->SetBinContent(381,185);
   histo3_3->SetBinContent(382,13);
   histo3_3->SetBinContent(383,21);
   histo3_3->SetBinContent(409,8);
   histo3_3->SetBinContent(427,9);
   histo3_3->SetBinContent(464,245);
   histo3_3->SetBinContent(465,1458);
   histo3_3->SetBinContent(466,914);
   histo3_3->SetBinContent(467,781);
   histo3_3->SetBinContent(468,897);
   histo3_3->SetBinContent(469,1432);
   histo3_3->SetBinContent(470,143);
   histo3_3->SetBinContent(487,4);
   histo3_3->SetBinContent(492,4);
   histo3_3->SetBinContent(495,3);
   histo3_3->SetBinContent(552,27);
   histo3_3->SetBinContent(553,248);
   histo3_3->SetBinContent(554,708);
   histo3_3->SetBinContent(555,158);
   histo3_3->SetBinContent(556,53);
   histo3_3->SetBinContent(557,17);
   histo3_3->SetBinContent(558,8);
   histo3_3->SetBinContent(563,66);
   histo3_3->SetBinContent(564,64);
   histo3_3->SetBinContent(565,234);
   histo3_3->SetBinContent(566,208);
   histo3_3->SetBinContent(567,903);
   histo3_3->SetBinContent(568,276);
   histo3_3->SetBinContent(570,8);
   histo3_3->SetBinContent(647,386);
   histo3_3->SetBinContent(648,1099);
   histo3_3->SetBinContent(649,863);
   histo3_3->SetBinContent(650,1102);
   histo3_3->SetBinContent(651,1232);
   histo3_3->SetBinContent(652,497);
   histo3_3->SetBinContent(653,530);
   histo3_3->SetBinContent(654,343);
   histo3_3->SetBinContent(655,445);
   histo3_3->SetBinContent(656,409);
   histo3_3->SetBinContent(657,1388);
   histo3_3->SetBinContent(658,728);
   histo3_3->SetBinContent(659,909);
   histo3_3->SetBinContent(660,1152);
   histo3_3->SetBinContent(661,398);
   histo3_3->SetBinContent(663,7);
   histo3_3->SetBinContent(738,36);
   histo3_3->SetBinContent(740,215);
   histo3_3->SetBinContent(741,1118);
   histo3_3->SetBinContent(742,219);
   histo3_3->SetBinContent(743,172);
   histo3_3->SetBinContent(744,154);
   histo3_3->SetBinContent(745,64);
   histo3_3->SetBinContent(750,12);
   histo3_3->SetBinContent(751,136);
   histo3_3->SetBinContent(752,92);
   histo3_3->SetBinContent(753,160);
   histo3_3->SetBinContent(754,777);
   histo3_3->SetBinContent(755,156);
   histo3_3->SetBinContent(756,6);
   histo3_3->SetBinContent(795,16);
   histo3_3->SetBinContent(822,13);
   histo3_3->SetBinContent(829,16);
   histo3_3->SetBinContent(830,204);
   histo3_3->SetBinContent(831,462);
   histo3_3->SetBinContent(832,659);
   histo3_3->SetBinContent(833,915);
   histo3_3->SetBinContent(834,523);
   histo3_3->SetBinContent(835,12);
   histo3_3->SetBinContent(836,23);
   histo3_3->SetBinContent(837,16);
   histo3_3->SetBinContent(838,33);
   histo3_3->SetBinContent(839,300);
   histo3_3->SetBinContent(840,757);
   histo3_3->SetBinContent(841,634);
   histo3_3->SetBinContent(842,514);
   histo3_3->SetBinContent(843,362);
   histo3_3->SetBinContent(844,152);
   histo3_3->SetBinContent(845,20);
   histo3_3->SetBinContent(846,72);
   histo3_3->SetBinContent(847,17);
   histo3_3->SetBinContent(848,576);
   histo3_3->SetBinContent(849,741);
   histo3_3->SetBinContent(850,857);
   histo3_3->SetBinContent(851,701);
   histo3_3->SetBinContent(852,96);
   histo3_3->SetBinContent(859,8);
   histo3_3->SetBinContent(864,8);
   histo3_3->SetBinContent(865,8);
   histo3_3->SetBinContent(871,26);
   histo3_3->SetBinContent(879,4);
   histo3_3->SetBinContent(924,15);
   histo3_3->SetBinContent(927,221);
   histo3_3->SetBinContent(928,1341);
   histo3_3->SetBinContent(929,260);
   histo3_3->SetBinContent(930,87);
   histo3_3->SetBinContent(931,113);
   histo3_3->SetBinContent(932,75);
   histo3_3->SetBinContent(937,27);
   histo3_3->SetBinContent(938,66);
   histo3_3->SetBinContent(939,54);
   histo3_3->SetBinContent(940,302);
   histo3_3->SetBinContent(941,743);
   histo3_3->SetBinContent(942,212);
   histo3_3->SetBinContent(995,13);
   histo3_3->SetBinContent(1002,9);
   histo3_3->SetBinContent(1012,3);
   histo3_3->SetBinContent(1013,188);
   histo3_3->SetBinContent(1014,255);
   histo3_3->SetBinContent(1015,216);
   histo3_3->SetBinContent(1016,310);
   histo3_3->SetBinContent(1017,144);
   histo3_3->SetBinContent(1019,67);
   histo3_3->SetBinContent(1020,70);
   histo3_3->SetBinContent(1021,16);
   histo3_3->SetBinContent(1022,35);
   histo3_3->SetBinContent(1023,36);
   histo3_3->SetBinContent(1024,7);
   histo3_3->SetBinContent(1025,69);
   histo3_3->SetBinContent(1026,132);
   histo3_3->SetBinContent(1027,356);
   histo3_3->SetBinContent(1028,485);
   histo3_3->SetBinContent(1029,287);
   histo3_3->SetBinContent(1030,89);
   histo3_3->SetBinContent(1031,73);
   histo3_3->SetBinContent(1032,16);
   histo3_3->SetBinContent(1033,45);
   histo3_3->SetBinContent(1035,16);
   histo3_3->SetBinContent(1036,14);
   histo3_3->SetBinContent(1037,39);
   histo3_3->SetBinContent(1038,8);
   histo3_3->SetBinContent(1039,145);
   histo3_3->SetBinContent(1040,287);
   histo3_3->SetBinContent(1041,358);
   histo3_3->SetBinContent(1042,154);
   histo3_3->SetBinContent(1043,122);
   histo3_3->SetBinContent(1044,48);
   histo3_3->SetBinContent(1055,2);
   histo3_3->SetBinContent(1111,6);
   histo3_3->SetBinContent(1113,12);
   histo3_3->SetBinContent(1114,245);
   histo3_3->SetBinContent(1115,1073);
   histo3_3->SetBinContent(1116,171);
   histo3_3->SetBinContent(1117,67);
   histo3_3->SetBinContent(1118,54);
   histo3_3->SetBinContent(1119,61);
   histo3_3->SetBinContent(1124,10);
   histo3_3->SetBinContent(1126,11);
   histo3_3->SetBinContent(1127,50);
   histo3_3->SetBinContent(1128,334);
   histo3_3->SetBinContent(1129,98);
   histo3_3->SetBinContent(1132,28);
   histo3_3->SetBinContent(1178,5);
   histo3_3->SetBinContent(1195,86);
   histo3_3->SetBinContent(1196,8);
   histo3_3->SetBinContent(1197,123);
   histo3_3->SetBinContent(1198,151);
   histo3_3->SetBinContent(1199,89);
   histo3_3->SetBinContent(1200,32);
   histo3_3->SetBinContent(1202,43);
   histo3_3->SetBinContent(1204,21);
   histo3_3->SetBinContent(1205,9);
   histo3_3->SetBinContent(1206,14);
   histo3_3->SetBinContent(1208,11);
   histo3_3->SetBinContent(1209,43);
   histo3_3->SetBinContent(1210,56);
   histo3_3->SetBinContent(1211,1);
   histo3_3->SetBinContent(1212,54);
   histo3_3->SetBinContent(1213,294);
   histo3_3->SetBinContent(1214,401);
   histo3_3->SetBinContent(1215,286);
   histo3_3->SetBinContent(1216,324);
   histo3_3->SetBinContent(1217,352);
   histo3_3->SetBinContent(1218,48);
   histo3_3->SetBinContent(1219,19);
   histo3_3->SetBinContent(1220,61);
   histo3_3->SetBinContent(1221,61);
   histo3_3->SetBinContent(1224,11);
   histo3_3->SetBinContent(1226,32);
   histo3_3->SetBinContent(1227,16);
   histo3_3->SetBinContent(1228,24);
   histo3_3->SetBinContent(1229,10);
   histo3_3->SetBinContent(1230,11);
   histo3_3->SetBinContent(1231,70);
   histo3_3->SetBinContent(1232,68);
   histo3_3->SetBinContent(1233,86);
   histo3_3->SetBinContent(1234,15);
   histo3_3->SetBinContent(1235,7);
   histo3_3->SetBinContent(1243,10);
   histo3_3->SetBinContent(1298,11);
   histo3_3->SetBinContent(1301,123);
   histo3_3->SetBinContent(1302,342);
   histo3_3->SetBinContent(1303,84);
   histo3_3->SetBinContent(1304,8);
   histo3_3->SetBinContent(1311,48);
   histo3_3->SetBinContent(1315,232);
   histo3_3->SetBinContent(1316,48);
   histo3_3->SetBinContent(1317,4);
   histo3_3->SetBinContent(1357,3);
   histo3_3->SetBinContent(1367,14);
   histo3_3->SetBinContent(1378,24);
   histo3_3->SetBinContent(1379,22);
   histo3_3->SetBinContent(1381,25);
   histo3_3->SetBinContent(1382,2);
   histo3_3->SetBinContent(1383,8);
   histo3_3->SetBinContent(1384,17);
   histo3_3->SetBinContent(1392,8);
   histo3_3->SetBinContent(1396,8);
   histo3_3->SetBinContent(1397,47);
   histo3_3->SetBinContent(1398,21);
   histo3_3->SetBinContent(1399,10);
   histo3_3->SetBinContent(1400,90);
   histo3_3->SetBinContent(1401,384);
   histo3_3->SetBinContent(1402,499);
   histo3_3->SetBinContent(1403,258);
   histo3_3->SetBinContent(1404,56);
   histo3_3->SetBinContent(1405,96);
   histo3_3->SetBinContent(1406,27);
   histo3_3->SetBinContent(1408,1);
   histo3_3->SetBinContent(1411,4);
   histo3_3->SetBinContent(1421,11);
   histo3_3->SetBinContent(1422,13);
   histo3_3->SetBinContent(1423,66);
   histo3_3->SetBinContent(1424,3);
   histo3_3->SetBinContent(1425,39);
   histo3_3->SetBinContent(1427,11);
   histo3_3->SetBinContent(1442,4);
   histo3_3->SetBinContent(1487,8);
   histo3_3->SetBinContent(1488,29);
   histo3_3->SetBinContent(1489,215);
   histo3_3->SetBinContent(1490,11);
   histo3_3->SetBinContent(1493,19);
   histo3_3->SetBinContent(1552,6);
   histo3_3->SetBinContent(1563,10);
   histo3_3->SetBinContent(1564,8);
   histo3_3->SetBinContent(1580,8);
   histo3_3->SetBinContent(1583,19);
   histo3_3->SetBinContent(1584,21);
   histo3_3->SetBinContent(1585,1);
   histo3_3->SetBinContent(1586,3);
   histo3_3->SetBinContent(1587,37);
   histo3_3->SetBinContent(1588,15);
   histo3_3->SetBinContent(1589,35);
   histo3_3->SetBinContent(1591,12);
   histo3_3->SetBinContent(1593,6);
   histo3_3->SetBinContent(1598,7);
   histo3_3->SetBinContent(1599,36);
   histo3_3->SetBinContent(1601,2);
   histo3_3->SetBinContent(1608,9);
   histo3_3->SetBinContent(1610,15);
   histo3_3->SetBinContent(1612,8);
   histo3_3->SetBinContent(1613,7);
   histo3_3->SetBinContent(1614,24);
   histo3_3->SetBinContent(1615,35);
   histo3_3->SetBinContent(1616,4);
   histo3_3->SetBinContent(1619,9);
   histo3_3->SetBinContent(1747,7);
   histo3_3->SetBinContent(1752,8);
   histo3_3->SetBinContent(1773,44);
   histo3_3->SetBinContent(1774,68);
   histo3_3->SetBinContent(1775,321);
   histo3_3->SetBinContent(1776,74);
   histo3_3->SetBinContent(1777,151);
   histo3_3->SetBinContent(1778,162);
   histo3_3->SetBinContent(1779,20);
   histo3_3->SetBinContent(1782,8);
   histo3_3->SetBinContent(1785,4);
   histo3_3->SetBinContent(1877,8);
   histo3_3->SetBinContent(1890,8);
   histo3_3->SetBinContent(1928,1);
   histo3_3->SetBinContent(1929,31);
   histo3_3->SetBinContent(1933,4);
   histo3_3->SetBinContent(1958,6);
   histo3_3->SetBinContent(1960,44);
   histo3_3->SetBinContent(1961,5);
   histo3_3->SetBinContent(1963,7);
   histo3_3->SetBinContent(1965,18);
   histo3_3->SetBinContent(1968,28);
   histo3_3->SetBinContent(1973,7);
   histo3_3->SetBinContent(1974,7);
   histo3_3->SetBinContent(1990,9);
   histo3_3->SetBinContent(1995,8);
   histo3_3->SetBinContent(2025,6);
   histo3_3->SetBinContent(2109,24);
   histo3_3->SetBinContent(2141,1);
   histo3_3->SetBinContent(2144,1);
   histo3_3->SetBinContent(2146,20);
   histo3_3->SetBinContent(2147,7);
   histo3_3->SetBinContent(2148,30);
   histo3_3->SetBinContent(2152,78);
   histo3_3->SetBinContent(2153,7);
   histo3_3->SetBinContent(2154,7);
   histo3_3->SetBinContent(2155,3);
   histo3_3->SetBinContent(2190,4);
   histo3_3->SetBinContent(2299,10);
   histo3_3->SetBinContent(2329,1);
   histo3_3->SetBinContent(2362,8);
   histo3_3->SetBinContent(2483,2);
   histo3_3->SetBinContent(2548,4);
   histo3_3->SetBinContent(2608,4);
   histo3_3->SetBinContent(2711,4);
   histo3_3->SetBinContent(3089,47);
   histo3_3->SetBinContent(3296,3);
   histo3_3->SetBinContent(4041,11);
   histo3_3->SetBinContent(4567,55);
   histo3_3->SetBinContent(4600,3);
   histo3_3->SetBinContent(5696,34);
   histo3_3->SetBinContent(5697,3);
   histo3_3->SetBinContent(5705,18);
   histo3_3->SetBinContent(5708,2);
   histo3_3->SetBinContent(5713,3);
   histo3_3->SetBinContent(5714,2);
   histo3_3->SetBinContent(5718,10);
   histo3_3->SetBinContent(5850,4);
   histo3_3->SetBinContent(5855,5);
   histo3_3->SetBinContent(5856,3);
   histo3_3->SetBinContent(5861,18);
   histo3_3->SetBinContent(5862,76);
   histo3_3->SetBinContent(5863,44);
   histo3_3->SetBinContent(5870,13);
   histo3_3->SetBinContent(5871,22);
   histo3_3->SetBinContent(5873,16);
   histo3_3->SetBinContent(5874,5);
   histo3_3->SetBinContent(5876,11);
   histo3_3->SetBinContent(5877,12);
   histo3_3->SetBinContent(5878,2);
   histo3_3->SetBinContent(5882,33);
   histo3_3->SetBinContent(5883,23);
   histo3_3->SetBinContent(5885,48);
   histo3_3->SetBinContent(5887,52);
   histo3_3->SetBinContent(5888,13);
   histo3_3->SetBinContent(5889,20);
   histo3_3->SetBinContent(5890,11);
   histo3_3->SetBinContent(5893,22);
   histo3_3->SetBinContent(5894,6);
   histo3_3->SetBinContent(5895,83);
   histo3_3->SetBinContent(5896,12);
   histo3_3->SetBinContent(5899,9);
   histo3_3->SetBinContent(5900,1);
   histo3_3->SetBinContent(5901,10);
   histo3_3->SetBinContent(5902,22);
   histo3_3->SetBinContent(5906,12);
   histo3_3->SetBinContent(5907,8);
   histo3_3->SetBinContent(5909,9);
   histo3_3->SetBinContent(5910,13);
   histo3_3->SetBinContent(5912,21);
   histo3_3->SetBinContent(5913,3);
   histo3_3->SetBinContent(5917,22);
   histo3_3->SetBinContent(5918,64);
   histo3_3->SetBinContent(5923,8);
   histo3_3->SetBinContent(5924,8);
   histo3_3->SetBinContent(5925,51);
   histo3_3->SetBinContent(5929,3);
   histo3_3->SetBinContent(5930,40);
   histo3_3->SetMinimum(1);
   histo3_3->SetMaximum(2000000);
   histo3_3->SetEntries(55240);
   histo3_3->SetContour(100);
   histo3_3->SetContourLevel(0,1);
   histo3_3->SetContourLevel(1,1.15614);
   histo3_3->SetContourLevel(2,1.336659);
   histo3_3->SetContourLevel(3,1.545364);
   histo3_3->SetContourLevel(4,1.786657);
   histo3_3->SetContourLevel(5,2.065625);
   histo3_3->SetContourLevel(6,2.388151);
   histo3_3->SetContourLevel(7,2.761036);
   histo3_3->SetContourLevel(8,3.192143);
   histo3_3->SetContourLevel(9,3.690564);
   histo3_3->SetContourLevel(10,4.266807);
   histo3_3->SetContourLevel(11,4.933025);
   histo3_3->SetContourLevel(12,5.703266);
   histo3_3->SetContourLevel(13,6.593772);
   histo3_3->SetContourLevel(14,7.623321);
   histo3_3->SetContourLevel(15,8.813624);
   histo3_3->SetContourLevel(16,10.18978);
   histo3_3->SetContourLevel(17,11.78081);
   histo3_3->SetContourLevel(18,13.62026);
   histo3_3->SetContourLevel(19,15.74692);
   histo3_3->SetContourLevel(20,18.20564);
   histo3_3->SetContourLevel(21,21.04826);
   histo3_3->SetContourLevel(22,24.33473);
   histo3_3->SetContourLevel(23,28.13435);
   histo3_3->SetContourLevel(24,32.52724);
   histo3_3->SetContourLevel(25,37.60603);
   histo3_3->SetContourLevel(26,43.47782);
   histo3_3->SetContourLevel(27,50.26644);
   histo3_3->SetContourLevel(28,58.11502);
   histo3_3->SetContourLevel(29,67.18908);
   histo3_3->SetContourLevel(30,77.67996);
   histo3_3->SetContourLevel(31,89.80888);
   histo3_3->SetContourLevel(32,103.8316);
   histo3_3->SetContourLevel(33,120.0438);
   histo3_3->SetContourLevel(34,138.7875);
   histo3_3->SetContourLevel(35,160.4577);
   histo3_3->SetContourLevel(36,185.5115);
   histo3_3->SetContourLevel(37,214.4772);
   histo3_3->SetContourLevel(38,247.9656);
   histo3_3->SetContourLevel(39,286.6828);
   histo3_3->SetContourLevel(40,331.4454);
   histo3_3->SetContourLevel(41,383.1972);
   histo3_3->SetContourLevel(42,443.0295);
   histo3_3->SetContourLevel(43,512.2039);
   histo3_3->SetContourLevel(44,592.1793);
   histo3_3->SetContourLevel(45,684.6419);
   histo3_3->SetContourLevel(46,791.5417);
   histo3_3->SetContourLevel(47,915.1328);
   histo3_3->SetContourLevel(48,1058.021);
   histo3_3->SetContourLevel(49,1223.22);
   histo3_3->SetContourLevel(50,1414.214);
   histo3_3->SetContourLevel(51,1635.028);
   histo3_3->SetContourLevel(52,1890.321);
   histo3_3->SetContourLevel(53,2185.475);
   histo3_3->SetContourLevel(54,2526.715);
   histo3_3->SetContourLevel(55,2921.235);
   histo3_3->SetContourLevel(56,3377.356);
   histo3_3->SetContourLevel(57,3904.695);
   histo3_3->SetContourLevel(58,4514.373);
   histo3_3->SetContourLevel(59,5219.245);
   histo3_3->SetContourLevel(60,6034.176);
   histo3_3->SetContourLevel(61,6976.351);
   histo3_3->SetContourLevel(62,8065.636);
   histo3_3->SetContourLevel(63,9325.001);
   histo3_3->SetContourLevel(64,10781);
   histo3_3->SetContourLevel(65,12464.35);
   histo3_3->SetContourLevel(66,14410.52);
   histo3_3->SetContourLevel(67,16660.58);
   histo3_3->SetContourLevel(68,19261.96);
   histo3_3->SetContourLevel(69,22269.51);
   histo3_3->SetContourLevel(70,25746.67);
   histo3_3->SetContourLevel(71,29766.74);
   histo3_3->SetContourLevel(72,34414.51);
   histo3_3->SetContourLevel(73,39787.98);
   histo3_3->SetContourLevel(74,46000.46);
   histo3_3->SetContourLevel(75,53182.96);
   histo3_3->SetContourLevel(76,61486.93);
   histo3_3->SetContourLevel(77,71087.48);
   histo3_3->SetContourLevel(78,82187.05);
   histo3_3->SetContourLevel(79,95019.71);
   histo3_3->SetContourLevel(80,109856.1);
   histo3_3->SetContourLevel(81,127008.9);
   histo3_3->SetContourLevel(82,146840.1);
   histo3_3->SetContourLevel(83,169767.6);
   histo3_3->SetContourLevel(84,196275.1);
   histo3_3->SetContourLevel(85,226921.4);
   histo3_3->SetContourLevel(86,262352.9);
   histo3_3->SetContourLevel(87,303316.5);
   histo3_3->SetContourLevel(88,350676.3);
   histo3_3->SetContourLevel(89,405430.8);
   histo3_3->SetContourLevel(90,468734.6);
   histo3_3->SetContourLevel(91,541922.6);
   histo3_3->SetContourLevel(92,626538.3);
   histo3_3->SetContourLevel(93,724365.7);
   histo3_3->SetContourLevel(94,837468);
   histo3_3->SetContourLevel(95,968229.9);
   histo3_3->SetContourLevel(96,1119409);
   histo3_3->SetContourLevel(97,1294193);
   histo3_3->SetContourLevel(98,1496268);
   histo3_3->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo3_3);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo3_3->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo3_3");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 55240  ");
   AText = ptstats->AddText("Mean x =  101.8");
   AText = ptstats->AddText("Mean y =  23.88");
   AText = ptstats->AddText("Std Dev x =   1888");
   AText = ptstats->AddText("Std Dev y =   15.1");
   AText = ptstats->AddText("       0|    858|      0");
   AText = ptstats->AddText("       0|  54382|      0");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo3_3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo3_3);
   histo3_3->SetLineWidth(2);
   histo3_3->SetMarkerStyle(20);
   histo3_3->SetMarkerSize(1.2);
   histo3_3->GetXaxis()->SetTitle("z [mm]");
   histo3_3->GetXaxis()->SetLabelFont(42);
   histo3_3->GetXaxis()->SetLabelSize(0.05);
   histo3_3->GetXaxis()->SetTitleSize(0.05);
   histo3_3->GetXaxis()->SetTitleOffset(1.05);
   histo3_3->GetXaxis()->SetTitleFont(42);
   histo3_3->GetYaxis()->SetTitle("r [mm]");
   histo3_3->GetYaxis()->SetLabelFont(42);
   histo3_3->GetYaxis()->SetLabelSize(0.05);
   histo3_3->GetYaxis()->SetTitleSize(0.05);
   histo3_3->GetYaxis()->SetTitleOffset(1.4);
   histo3_3->GetYaxis()->SetTitleFont(42);
   histo3_3->GetZaxis()->SetTitle("# of origins");
   histo3_3->GetZaxis()->SetLabelFont(42);
   histo3_3->GetZaxis()->SetLabelSize(0.05);
   histo3_3->GetZaxis()->SetTitleSize(0.05);
   histo3_3->GetZaxis()->SetTitleOffset(1.3);
   histo3_3->GetZaxis()->SetTitleFont(42);
   histo3_3->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("23ns <= Time < 30ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo4_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo4_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo4 = new TH2D("histo4","30ns <= Time < 50ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo4->SetBinContent(189,26);
   histo4->SetBinContent(190,10);
   histo4->SetBinContent(191,65);
   histo4->SetBinContent(193,20);
   histo4->SetBinContent(364,11);
   histo4->SetBinContent(366,19);
   histo4->SetBinContent(367,16);
   histo4->SetBinContent(369,14);
   histo4->SetBinContent(370,7);
   histo4->SetBinContent(371,9);
   histo4->SetBinContent(376,10);
   histo4->SetBinContent(377,12);
   histo4->SetBinContent(380,40);
   histo4->SetBinContent(384,4);
   histo4->SetBinContent(464,66);
   histo4->SetBinContent(465,174);
   histo4->SetBinContent(466,63);
   histo4->SetBinContent(467,47);
   histo4->SetBinContent(468,75);
   histo4->SetBinContent(469,310);
   histo4->SetBinContent(470,30);
   histo4->SetBinContent(496,12);
   histo4->SetBinContent(553,53);
   histo4->SetBinContent(554,12);
   histo4->SetBinContent(555,69);
   histo4->SetBinContent(556,54);
   histo4->SetBinContent(557,68);
   histo4->SetBinContent(558,43);
   histo4->SetBinContent(561,4);
   histo4->SetBinContent(563,83);
   histo4->SetBinContent(564,122);
   histo4->SetBinContent(565,50);
   histo4->SetBinContent(566,11);
   histo4->SetBinContent(567,8);
   histo4->SetBinContent(647,133);
   histo4->SetBinContent(648,325);
   histo4->SetBinContent(649,162);
   histo4->SetBinContent(650,276);
   histo4->SetBinContent(651,207);
   histo4->SetBinContent(652,87);
   histo4->SetBinContent(653,20);
   histo4->SetBinContent(654,9);
   histo4->SetBinContent(655,18);
   histo4->SetBinContent(656,56);
   histo4->SetBinContent(657,193);
   histo4->SetBinContent(658,204);
   histo4->SetBinContent(659,429);
   histo4->SetBinContent(660,273);
   histo4->SetBinContent(661,180);
   histo4->SetBinContent(740,8);
   histo4->SetBinContent(741,76);
   histo4->SetBinContent(742,8);
   histo4->SetBinContent(744,58);
   histo4->SetBinContent(745,44);
   histo4->SetBinContent(747,63);
   histo4->SetBinContent(748,13);
   histo4->SetBinContent(750,123);
   histo4->SetBinContent(751,69);
   histo4->SetBinContent(752,10);
   histo4->SetBinContent(753,4);
   histo4->SetBinContent(754,41);
   histo4->SetBinContent(830,31);
   histo4->SetBinContent(831,125);
   histo4->SetBinContent(832,226);
   histo4->SetBinContent(833,227);
   histo4->SetBinContent(834,163);
   histo4->SetBinContent(836,19);
   histo4->SetBinContent(837,9);
   histo4->SetBinContent(838,28);
   histo4->SetBinContent(839,16);
   histo4->SetBinContent(840,138);
   histo4->SetBinContent(841,163);
   histo4->SetBinContent(842,184);
   histo4->SetBinContent(843,51);
   histo4->SetBinContent(844,28);
   histo4->SetBinContent(845,13);
   histo4->SetBinContent(846,26);
   histo4->SetBinContent(848,192);
   histo4->SetBinContent(849,265);
   histo4->SetBinContent(850,283);
   histo4->SetBinContent(851,117);
   histo4->SetBinContent(852,62);
   histo4->SetBinContent(928,20);
   histo4->SetBinContent(929,16);
   histo4->SetBinContent(931,106);
   histo4->SetBinContent(932,72);
   histo4->SetBinContent(937,68);
   histo4->SetBinContent(938,23);
   histo4->SetBinContent(940,8);
   histo4->SetBinContent(941,17);
   histo4->SetBinContent(942,12);
   histo4->SetBinContent(945,14);
   histo4->SetBinContent(1012,16);
   histo4->SetBinContent(1013,14);
   histo4->SetBinContent(1014,72);
   histo4->SetBinContent(1015,28);
   histo4->SetBinContent(1016,62);
   histo4->SetBinContent(1017,15);
   histo4->SetBinContent(1019,16);
   histo4->SetBinContent(1020,6);
   histo4->SetBinContent(1023,14);
   histo4->SetBinContent(1025,7);
   histo4->SetBinContent(1026,10);
   histo4->SetBinContent(1027,74);
   histo4->SetBinContent(1028,88);
   histo4->SetBinContent(1029,32);
   histo4->SetBinContent(1030,68);
   histo4->SetBinContent(1031,7);
   histo4->SetBinContent(1032,12);
   histo4->SetBinContent(1034,62);
   histo4->SetBinContent(1036,8);
   histo4->SetBinContent(1039,49);
   histo4->SetBinContent(1040,186);
   histo4->SetBinContent(1041,95);
   histo4->SetBinContent(1042,27);
   histo4->SetBinContent(1044,5);
   histo4->SetBinContent(1115,36);
   histo4->SetBinContent(1116,68);
   histo4->SetBinContent(1117,13);
   histo4->SetBinContent(1118,18);
   histo4->SetBinContent(1119,9);
   histo4->SetBinContent(1125,1);
   histo4->SetBinContent(1128,50);
   histo4->SetBinContent(1196,27);
   histo4->SetBinContent(1197,9);
   histo4->SetBinContent(1199,65);
   histo4->SetBinContent(1200,1);
   histo4->SetBinContent(1202,5);
   histo4->SetBinContent(1209,8);
   histo4->SetBinContent(1210,22);
   histo4->SetBinContent(1211,19);
   histo4->SetBinContent(1213,11);
   histo4->SetBinContent(1214,23);
   histo4->SetBinContent(1215,226);
   histo4->SetBinContent(1216,50);
   histo4->SetBinContent(1217,54);
   histo4->SetBinContent(1219,13);
   histo4->SetBinContent(1220,6);
   histo4->SetBinContent(1222,7);
   histo4->SetBinContent(1225,48);
   histo4->SetBinContent(1230,41);
   histo4->SetBinContent(1231,94);
   histo4->SetBinContent(1232,49);
   histo4->SetBinContent(1233,10);
   histo4->SetBinContent(1240,11);
   histo4->SetBinContent(1303,31);
   histo4->SetBinContent(1305,19);
   histo4->SetBinContent(1306,6);
   histo4->SetBinContent(1311,18);
   histo4->SetBinContent(1312,1);
   histo4->SetBinContent(1313,19);
   histo4->SetBinContent(1314,28);
   histo4->SetBinContent(1381,6);
   histo4->SetBinContent(1382,13);
   histo4->SetBinContent(1385,8);
   histo4->SetBinContent(1396,41);
   histo4->SetBinContent(1401,11);
   histo4->SetBinContent(1402,26);
   histo4->SetBinContent(1404,14);
   histo4->SetBinContent(1405,1);
   histo4->SetBinContent(1406,1);
   histo4->SetBinContent(1422,12);
   histo4->SetBinContent(1489,17);
   histo4->SetBinContent(1492,42);
   histo4->SetBinContent(1493,30);
   histo4->SetBinContent(1564,4);
   histo4->SetBinContent(1574,9);
   histo4->SetBinContent(1587,13);
   histo4->SetBinContent(1590,3);
   histo4->SetBinContent(1592,15);
   histo4->SetBinContent(1594,23);
   histo4->SetBinContent(1596,4);
   histo4->SetBinContent(1600,2);
   histo4->SetBinContent(1607,7);
   histo4->SetBinContent(1612,4);
   histo4->SetBinContent(1615,8);
   histo4->SetBinContent(1746,19);
   histo4->SetBinContent(1747,23);
   histo4->SetBinContent(1768,2);
   histo4->SetBinContent(1769,9);
   histo4->SetBinContent(1773,2);
   histo4->SetBinContent(1774,5);
   histo4->SetBinContent(1776,5);
   histo4->SetBinContent(1778,14);
   histo4->SetBinContent(1782,8);
   histo4->SetBinContent(1959,4);
   histo4->SetBinContent(1960,6);
   histo4->SetBinContent(1964,4);
   histo4->SetBinContent(1966,12);
   histo4->SetBinContent(1968,8);
   histo4->SetBinContent(1995,16);
   histo4->SetBinContent(2148,8);
   histo4->SetBinContent(2153,3);
   histo4->SetBinContent(2154,1);
   histo4->SetBinContent(2502,31);
   histo4->SetBinContent(2548,8);
   histo4->SetBinContent(2670,10);
   histo4->SetBinContent(3458,1);
   histo4->SetBinContent(4013,18);
   histo4->SetBinContent(4213,3);
   histo4->SetBinContent(4576,1);
   histo4->SetBinContent(5129,2);
   histo4->SetBinContent(5709,17);
   histo4->SetBinContent(5858,13);
   histo4->SetBinContent(5859,2);
   histo4->SetBinContent(5874,25);
   histo4->SetBinContent(5878,30);
   histo4->SetBinContent(5880,28);
   histo4->SetBinContent(5881,2);
   histo4->SetBinContent(5882,23);
   histo4->SetBinContent(5883,1);
   histo4->SetBinContent(5888,15);
   histo4->SetBinContent(5893,2);
   histo4->SetBinContent(5894,6);
   histo4->SetBinContent(5897,3);
   histo4->SetBinContent(5902,71);
   histo4->SetBinContent(5908,25);
   histo4->SetBinContent(5913,4);
   histo4->SetBinContent(5924,4);
   histo4->SetMinimum(1);
   histo4->SetMaximum(2000000);
   histo4->SetEntries(10325);
   histo4->SetContour(100);
   histo4->SetContourLevel(0,1);
   histo4->SetContourLevel(1,1.15614);
   histo4->SetContourLevel(2,1.336659);
   histo4->SetContourLevel(3,1.545364);
   histo4->SetContourLevel(4,1.786657);
   histo4->SetContourLevel(5,2.065625);
   histo4->SetContourLevel(6,2.388151);
   histo4->SetContourLevel(7,2.761036);
   histo4->SetContourLevel(8,3.192143);
   histo4->SetContourLevel(9,3.690564);
   histo4->SetContourLevel(10,4.266807);
   histo4->SetContourLevel(11,4.933025);
   histo4->SetContourLevel(12,5.703266);
   histo4->SetContourLevel(13,6.593772);
   histo4->SetContourLevel(14,7.623321);
   histo4->SetContourLevel(15,8.813624);
   histo4->SetContourLevel(16,10.18978);
   histo4->SetContourLevel(17,11.78081);
   histo4->SetContourLevel(18,13.62026);
   histo4->SetContourLevel(19,15.74692);
   histo4->SetContourLevel(20,18.20564);
   histo4->SetContourLevel(21,21.04826);
   histo4->SetContourLevel(22,24.33473);
   histo4->SetContourLevel(23,28.13435);
   histo4->SetContourLevel(24,32.52724);
   histo4->SetContourLevel(25,37.60603);
   histo4->SetContourLevel(26,43.47782);
   histo4->SetContourLevel(27,50.26644);
   histo4->SetContourLevel(28,58.11502);
   histo4->SetContourLevel(29,67.18908);
   histo4->SetContourLevel(30,77.67996);
   histo4->SetContourLevel(31,89.80888);
   histo4->SetContourLevel(32,103.8316);
   histo4->SetContourLevel(33,120.0438);
   histo4->SetContourLevel(34,138.7875);
   histo4->SetContourLevel(35,160.4577);
   histo4->SetContourLevel(36,185.5115);
   histo4->SetContourLevel(37,214.4772);
   histo4->SetContourLevel(38,247.9656);
   histo4->SetContourLevel(39,286.6828);
   histo4->SetContourLevel(40,331.4454);
   histo4->SetContourLevel(41,383.1972);
   histo4->SetContourLevel(42,443.0295);
   histo4->SetContourLevel(43,512.2039);
   histo4->SetContourLevel(44,592.1793);
   histo4->SetContourLevel(45,684.6419);
   histo4->SetContourLevel(46,791.5417);
   histo4->SetContourLevel(47,915.1328);
   histo4->SetContourLevel(48,1058.021);
   histo4->SetContourLevel(49,1223.22);
   histo4->SetContourLevel(50,1414.214);
   histo4->SetContourLevel(51,1635.028);
   histo4->SetContourLevel(52,1890.321);
   histo4->SetContourLevel(53,2185.475);
   histo4->SetContourLevel(54,2526.715);
   histo4->SetContourLevel(55,2921.235);
   histo4->SetContourLevel(56,3377.356);
   histo4->SetContourLevel(57,3904.695);
   histo4->SetContourLevel(58,4514.373);
   histo4->SetContourLevel(59,5219.245);
   histo4->SetContourLevel(60,6034.176);
   histo4->SetContourLevel(61,6976.351);
   histo4->SetContourLevel(62,8065.636);
   histo4->SetContourLevel(63,9325.001);
   histo4->SetContourLevel(64,10781);
   histo4->SetContourLevel(65,12464.35);
   histo4->SetContourLevel(66,14410.52);
   histo4->SetContourLevel(67,16660.58);
   histo4->SetContourLevel(68,19261.96);
   histo4->SetContourLevel(69,22269.51);
   histo4->SetContourLevel(70,25746.67);
   histo4->SetContourLevel(71,29766.74);
   histo4->SetContourLevel(72,34414.51);
   histo4->SetContourLevel(73,39787.98);
   histo4->SetContourLevel(74,46000.46);
   histo4->SetContourLevel(75,53182.96);
   histo4->SetContourLevel(76,61486.93);
   histo4->SetContourLevel(77,71087.48);
   histo4->SetContourLevel(78,82187.05);
   histo4->SetContourLevel(79,95019.71);
   histo4->SetContourLevel(80,109856.1);
   histo4->SetContourLevel(81,127008.9);
   histo4->SetContourLevel(82,146840.1);
   histo4->SetContourLevel(83,169767.6);
   histo4->SetContourLevel(84,196275.1);
   histo4->SetContourLevel(85,226921.4);
   histo4->SetContourLevel(86,262352.9);
   histo4->SetContourLevel(87,303316.5);
   histo4->SetContourLevel(88,350676.3);
   histo4->SetContourLevel(89,405430.8);
   histo4->SetContourLevel(90,468734.6);
   histo4->SetContourLevel(91,541922.6);
   histo4->SetContourLevel(92,626538.3);
   histo4->SetContourLevel(93,724365.7);
   histo4->SetContourLevel(94,837468);
   histo4->SetContourLevel(95,968229.9);
   histo4->SetContourLevel(96,1119409);
   histo4->SetContourLevel(97,1294193);
   histo4->SetContourLevel(98,1496268);
   histo4->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo4);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo4->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo4");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 10325  ");
   AText = ptstats->AddText("Mean x =  54.57");
   AText = ptstats->AddText("Mean y =  25.01");
   AText = ptstats->AddText("Std Dev x =   1547");
   AText = ptstats->AddText("Std Dev y =  14.92");
   AText = ptstats->AddText("       0|    254|      0");
   AText = ptstats->AddText("      17|   9991|     63");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo4->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo4);
   histo4->SetLineWidth(2);
   histo4->SetMarkerStyle(20);
   histo4->SetMarkerSize(1.2);
   histo4->GetXaxis()->SetTitle("z [mm]");
   histo4->GetXaxis()->SetLabelFont(42);
   histo4->GetXaxis()->SetLabelSize(0.05);
   histo4->GetXaxis()->SetTitleSize(0.05);
   histo4->GetXaxis()->SetTitleOffset(1.05);
   histo4->GetXaxis()->SetTitleFont(42);
   histo4->GetYaxis()->SetTitle("r [mm]");
   histo4->GetYaxis()->SetLabelFont(42);
   histo4->GetYaxis()->SetLabelSize(0.05);
   histo4->GetYaxis()->SetTitleSize(0.05);
   histo4->GetYaxis()->SetTitleOffset(1.4);
   histo4->GetYaxis()->SetTitleFont(42);
   histo4->GetZaxis()->SetTitle("# of origins");
   histo4->GetZaxis()->SetLabelFont(42);
   histo4->GetZaxis()->SetLabelSize(0.05);
   histo4->GetZaxis()->SetTitleSize(0.05);
   histo4->GetZaxis()->SetTitleOffset(1.3);
   histo4->GetZaxis()->SetTitleFont(42);
   histo4->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("30ns <= Time < 50ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_creationtime_histo5_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_creationtime_histo5_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:19 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo5 = new TH2D("histo5","50ns <= Time < 1000ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo5->SetBinContent(187,14);
   histo5->SetBinContent(189,8);
   histo5->SetBinContent(190,9);
   histo5->SetBinContent(191,93);
   histo5->SetBinContent(192,46);
   histo5->SetBinContent(193,53);
   histo5->SetBinContent(194,27);
   histo5->SetBinContent(196,7);
   histo5->SetBinContent(366,15);
   histo5->SetBinContent(367,11);
   histo5->SetBinContent(370,62);
   histo5->SetBinContent(371,12);
   histo5->SetBinContent(373,7);
   histo5->SetBinContent(374,9);
   histo5->SetBinContent(376,61);
   histo5->SetBinContent(377,39);
   histo5->SetBinContent(379,4);
   histo5->SetBinContent(380,7);
   histo5->SetBinContent(383,18);
   histo5->SetBinContent(464,16);
   histo5->SetBinContent(465,13);
   histo5->SetBinContent(466,2);
   histo5->SetBinContent(467,6);
   histo5->SetBinContent(469,2);
   histo5->SetBinContent(551,10);
   histo5->SetBinContent(553,107);
   histo5->SetBinContent(554,42);
   histo5->SetBinContent(555,7);
   histo5->SetBinContent(557,20);
   histo5->SetBinContent(558,29);
   histo5->SetBinContent(561,1);
   histo5->SetBinContent(563,292);
   histo5->SetBinContent(564,113);
   histo5->SetBinContent(565,52);
   histo5->SetBinContent(566,21);
   histo5->SetBinContent(567,20);
   histo5->SetBinContent(568,33);
   histo5->SetBinContent(569,10);
   histo5->SetBinContent(570,23);
   histo5->SetBinContent(648,44);
   histo5->SetBinContent(649,75);
   histo5->SetBinContent(650,1);
   histo5->SetBinContent(651,24);
   histo5->SetBinContent(652,11);
   histo5->SetBinContent(656,18);
   histo5->SetBinContent(657,85);
   histo5->SetBinContent(658,10);
   histo5->SetBinContent(659,22);
   histo5->SetBinContent(660,18);
   histo5->SetBinContent(738,6);
   histo5->SetBinContent(741,11);
   histo5->SetBinContent(742,24);
   histo5->SetBinContent(743,32);
   histo5->SetBinContent(744,102);
   histo5->SetBinContent(745,179);
   histo5->SetBinContent(748,39);
   histo5->SetBinContent(750,229);
   histo5->SetBinContent(751,59);
   histo5->SetBinContent(752,72);
   histo5->SetBinContent(753,6);
   histo5->SetBinContent(754,12);
   histo5->SetBinContent(755,20);
   histo5->SetBinContent(758,10);
   histo5->SetBinContent(831,8);
   histo5->SetBinContent(832,61);
   histo5->SetBinContent(833,30);
   histo5->SetBinContent(834,11);
   histo5->SetBinContent(839,6);
   histo5->SetBinContent(840,18);
   histo5->SetBinContent(843,24);
   histo5->SetBinContent(848,90);
   histo5->SetBinContent(849,26);
   histo5->SetBinContent(850,29);
   histo5->SetBinContent(851,6);
   histo5->SetBinContent(924,40);
   histo5->SetBinContent(927,38);
   histo5->SetBinContent(928,36);
   histo5->SetBinContent(929,9);
   histo5->SetBinContent(930,176);
   histo5->SetBinContent(931,114);
   histo5->SetBinContent(932,93);
   histo5->SetBinContent(934,14);
   histo5->SetBinContent(935,3);
   histo5->SetBinContent(937,50);
   histo5->SetBinContent(938,56);
   histo5->SetBinContent(939,51);
   histo5->SetBinContent(940,23);
   histo5->SetBinContent(942,12);
   histo5->SetBinContent(944,19);
   histo5->SetBinContent(945,8);
   histo5->SetBinContent(1013,23);
   histo5->SetBinContent(1015,46);
   histo5->SetBinContent(1016,14);
   histo5->SetBinContent(1017,8);
   histo5->SetBinContent(1018,21);
   histo5->SetBinContent(1026,1);
   histo5->SetBinContent(1028,4);
   histo5->SetBinContent(1029,19);
   histo5->SetBinContent(1030,3);
   histo5->SetBinContent(1037,8);
   histo5->SetBinContent(1039,11);
   histo5->SetBinContent(1042,3);
   histo5->SetBinContent(1111,54);
   histo5->SetBinContent(1114,7);
   histo5->SetBinContent(1116,8);
   histo5->SetBinContent(1118,106);
   histo5->SetBinContent(1119,46);
   histo5->SetBinContent(1124,82);
   histo5->SetBinContent(1125,37);
   histo5->SetBinContent(1127,1);
   histo5->SetBinContent(1128,10);
   histo5->SetBinContent(1129,48);
   histo5->SetBinContent(1131,8);
   histo5->SetBinContent(1132,129);
   histo5->SetBinContent(1198,30);
   histo5->SetBinContent(1207,21);
   histo5->SetBinContent(1216,34);
   histo5->SetBinContent(1231,108);
   histo5->SetBinContent(1233,18);
   histo5->SetBinContent(1298,33);
   histo5->SetBinContent(1300,16);
   histo5->SetBinContent(1302,26);
   histo5->SetBinContent(1303,16);
   histo5->SetBinContent(1304,16);
   histo5->SetBinContent(1305,8);
   histo5->SetBinContent(1306,75);
   histo5->SetBinContent(1311,38);
   histo5->SetBinContent(1312,8);
   histo5->SetBinContent(1315,29);
   histo5->SetBinContent(1316,15);
   histo5->SetBinContent(1317,14);
   histo5->SetBinContent(1319,109);
   histo5->SetBinContent(1379,15);
   histo5->SetBinContent(1400,7);
   histo5->SetBinContent(1401,19);
   histo5->SetBinContent(1402,28);
   histo5->SetBinContent(1403,3);
   histo5->SetBinContent(1425,55);
   histo5->SetBinContent(1485,40);
   histo5->SetBinContent(1487,8);
   histo5->SetBinContent(1488,26);
   histo5->SetBinContent(1489,21);
   histo5->SetBinContent(1490,30);
   histo5->SetBinContent(1492,50);
   histo5->SetBinContent(1493,17);
   histo5->SetBinContent(1504,12);
   histo5->SetBinContent(1506,79);
   histo5->SetBinContent(1561,14);
   histo5->SetBinContent(1562,8);
   histo5->SetBinContent(1565,8);
   histo5->SetBinContent(1587,11);
   histo5->SetBinContent(1599,19);
   histo5->SetBinContent(1604,37);
   histo5->SetBinContent(1612,8);
   histo5->SetBinContent(1614,8);
   histo5->SetBinContent(1615,11);
   histo5->SetBinContent(1616,14);
   histo5->SetBinContent(1617,13);
   histo5->SetBinContent(1672,135);
   histo5->SetBinContent(1674,8);
   histo5->SetBinContent(1692,8);
   histo5->SetBinContent(1693,82);
   histo5->SetBinContent(1774,13);
   histo5->SetBinContent(1775,22);
   histo5->SetBinContent(1776,10);
   histo5->SetBinContent(1778,20);
   histo5->SetBinContent(1796,4);
   histo5->SetBinContent(1800,5);
   histo5->SetBinContent(1804,8);
   histo5->SetBinContent(1806,5);
   histo5->SetBinContent(1809,1);
   histo5->SetBinContent(1859,16);
   histo5->SetBinContent(1869,5);
   histo5->SetBinContent(1880,8);
   histo5->SetBinContent(1928,8);
   histo5->SetBinContent(1937,8);
   histo5->SetBinContent(1939,9);
   histo5->SetBinContent(1958,1);
   histo5->SetBinContent(1978,8);
   histo5->SetBinContent(1987,8);
   histo5->SetBinContent(1997,8);
   histo5->SetBinContent(1999,8);
   histo5->SetBinContent(2048,2);
   histo5->SetBinContent(2111,2);
   histo5->SetBinContent(2146,5);
   histo5->SetBinContent(2147,1);
   histo5->SetBinContent(2148,23);
   histo5->SetBinContent(2153,1);
   histo5->SetBinContent(2154,2);
   histo5->SetBinContent(2233,8);
   histo5->SetBinContent(2234,16);
   histo5->SetBinContent(2235,15);
   histo5->SetBinContent(2323,8);
   histo5->SetBinContent(3109,29);
   histo5->SetBinContent(4583,14);
   histo5->SetBinContent(5695,4);
   histo5->SetBinContent(5887,15);
   histo5->SetBinContent(5889,24);
   histo5->SetMinimum(1);
   histo5->SetMaximum(2000000);
   histo5->SetEntries(5930);
   histo5->SetContour(100);
   histo5->SetContourLevel(0,1);
   histo5->SetContourLevel(1,1.15614);
   histo5->SetContourLevel(2,1.336659);
   histo5->SetContourLevel(3,1.545364);
   histo5->SetContourLevel(4,1.786657);
   histo5->SetContourLevel(5,2.065625);
   histo5->SetContourLevel(6,2.388151);
   histo5->SetContourLevel(7,2.761036);
   histo5->SetContourLevel(8,3.192143);
   histo5->SetContourLevel(9,3.690564);
   histo5->SetContourLevel(10,4.266807);
   histo5->SetContourLevel(11,4.933025);
   histo5->SetContourLevel(12,5.703266);
   histo5->SetContourLevel(13,6.593772);
   histo5->SetContourLevel(14,7.623321);
   histo5->SetContourLevel(15,8.813624);
   histo5->SetContourLevel(16,10.18978);
   histo5->SetContourLevel(17,11.78081);
   histo5->SetContourLevel(18,13.62026);
   histo5->SetContourLevel(19,15.74692);
   histo5->SetContourLevel(20,18.20564);
   histo5->SetContourLevel(21,21.04826);
   histo5->SetContourLevel(22,24.33473);
   histo5->SetContourLevel(23,28.13435);
   histo5->SetContourLevel(24,32.52724);
   histo5->SetContourLevel(25,37.60603);
   histo5->SetContourLevel(26,43.47782);
   histo5->SetContourLevel(27,50.26644);
   histo5->SetContourLevel(28,58.11502);
   histo5->SetContourLevel(29,67.18908);
   histo5->SetContourLevel(30,77.67996);
   histo5->SetContourLevel(31,89.80888);
   histo5->SetContourLevel(32,103.8316);
   histo5->SetContourLevel(33,120.0438);
   histo5->SetContourLevel(34,138.7875);
   histo5->SetContourLevel(35,160.4577);
   histo5->SetContourLevel(36,185.5115);
   histo5->SetContourLevel(37,214.4772);
   histo5->SetContourLevel(38,247.9656);
   histo5->SetContourLevel(39,286.6828);
   histo5->SetContourLevel(40,331.4454);
   histo5->SetContourLevel(41,383.1972);
   histo5->SetContourLevel(42,443.0295);
   histo5->SetContourLevel(43,512.2039);
   histo5->SetContourLevel(44,592.1793);
   histo5->SetContourLevel(45,684.6419);
   histo5->SetContourLevel(46,791.5417);
   histo5->SetContourLevel(47,915.1328);
   histo5->SetContourLevel(48,1058.021);
   histo5->SetContourLevel(49,1223.22);
   histo5->SetContourLevel(50,1414.214);
   histo5->SetContourLevel(51,1635.028);
   histo5->SetContourLevel(52,1890.321);
   histo5->SetContourLevel(53,2185.475);
   histo5->SetContourLevel(54,2526.715);
   histo5->SetContourLevel(55,2921.235);
   histo5->SetContourLevel(56,3377.356);
   histo5->SetContourLevel(57,3904.695);
   histo5->SetContourLevel(58,4514.373);
   histo5->SetContourLevel(59,5219.245);
   histo5->SetContourLevel(60,6034.176);
   histo5->SetContourLevel(61,6976.351);
   histo5->SetContourLevel(62,8065.636);
   histo5->SetContourLevel(63,9325.001);
   histo5->SetContourLevel(64,10781);
   histo5->SetContourLevel(65,12464.35);
   histo5->SetContourLevel(66,14410.52);
   histo5->SetContourLevel(67,16660.58);
   histo5->SetContourLevel(68,19261.96);
   histo5->SetContourLevel(69,22269.51);
   histo5->SetContourLevel(70,25746.67);
   histo5->SetContourLevel(71,29766.74);
   histo5->SetContourLevel(72,34414.51);
   histo5->SetContourLevel(73,39787.98);
   histo5->SetContourLevel(74,46000.46);
   histo5->SetContourLevel(75,53182.96);
   histo5->SetContourLevel(76,61486.93);
   histo5->SetContourLevel(77,71087.48);
   histo5->SetContourLevel(78,82187.05);
   histo5->SetContourLevel(79,95019.71);
   histo5->SetContourLevel(80,109856.1);
   histo5->SetContourLevel(81,127008.9);
   histo5->SetContourLevel(82,146840.1);
   histo5->SetContourLevel(83,169767.6);
   histo5->SetContourLevel(84,196275.1);
   histo5->SetContourLevel(85,226921.4);
   histo5->SetContourLevel(86,262352.9);
   histo5->SetContourLevel(87,303316.5);
   histo5->SetContourLevel(88,350676.3);
   histo5->SetContourLevel(89,405430.8);
   histo5->SetContourLevel(90,468734.6);
   histo5->SetContourLevel(91,541922.6);
   histo5->SetContourLevel(92,626538.3);
   histo5->SetContourLevel(93,724365.7);
   histo5->SetContourLevel(94,837468);
   histo5->SetContourLevel(95,968229.9);
   histo5->SetContourLevel(96,1119409);
   histo5->SetContourLevel(97,1294193);
   histo5->SetContourLevel(98,1496268);
   histo5->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo5);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo5->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo5");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 5930   ");
   AText = ptstats->AddText("Mean x = -149.9");
   AText = ptstats->AddText("Mean y =  30.43");
   AText = ptstats->AddText("Std Dev x =   2863");
   AText = ptstats->AddText("Std Dev y =  18.34");
   AText = ptstats->AddText("       0|     39|      0");
   AText = ptstats->AddText("      66|   5799|     26");
   AText = ptstats->AddText("       0|      0|      0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo5);
   histo5->SetLineWidth(2);
   histo5->SetMarkerStyle(20);
   histo5->SetMarkerSize(1.2);
   histo5->GetXaxis()->SetTitle("z [mm]");
   histo5->GetXaxis()->SetLabelFont(42);
   histo5->GetXaxis()->SetLabelSize(0.05);
   histo5->GetXaxis()->SetTitleSize(0.05);
   histo5->GetXaxis()->SetTitleOffset(1.05);
   histo5->GetXaxis()->SetTitleFont(42);
   histo5->GetYaxis()->SetTitle("r [mm]");
   histo5->GetYaxis()->SetLabelFont(42);
   histo5->GetYaxis()->SetLabelSize(0.05);
   histo5->GetYaxis()->SetTitleSize(0.05);
   histo5->GetYaxis()->SetTitleOffset(1.4);
   histo5->GetYaxis()->SetTitleFont(42);
   histo5->GetZaxis()->SetTitle("# of origins");
   histo5->GetZaxis()->SetLabelFont(42);
   histo5->GetZaxis()->SetLabelSize(0.05);
   histo5->GetZaxis()->SetTitleSize(0.05);
   histo5->GetZaxis()->SetTitleOffset(1.3);
   histo5->GetZaxis()->SetTitleFont(42);
   histo5->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("50ns <= Time < 1000ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_hittime_histo1_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_hittime_histo1_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:58 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo1 = new TH2D("histo1","Time < 10ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo1->SetBinContent(280,1584177);
   histo1->SetBinContent(464,389);
   histo1->SetBinContent(465,3622);
   histo1->SetBinContent(466,5023);
   histo1->SetBinContent(467,8621);
   histo1->SetBinContent(468,5385);
   histo1->SetBinContent(469,3511);
   histo1->SetBinContent(470,396);
   histo1->SetBinContent(647,528);
   histo1->SetBinContent(648,1688);
   histo1->SetBinContent(649,1523);
   histo1->SetBinContent(650,1929);
   histo1->SetBinContent(651,4412);
   histo1->SetBinContent(652,2179);
   histo1->SetBinContent(653,3631);
   histo1->SetBinContent(654,5578);
   histo1->SetBinContent(655,4464);
   histo1->SetBinContent(656,2015);
   histo1->SetBinContent(657,4235);
   histo1->SetBinContent(658,2348);
   histo1->SetBinContent(659,1983);
   histo1->SetBinContent(660,1510);
   histo1->SetBinContent(661,373);
   histo1->SetBinContent(829,19);
   histo1->SetBinContent(830,466);
   histo1->SetBinContent(831,1022);
   histo1->SetBinContent(832,764);
   histo1->SetBinContent(833,1032);
   histo1->SetBinContent(834,873);
   histo1->SetBinContent(836,53);
   histo1->SetBinContent(837,31);
   histo1->SetBinContent(838,137);
   histo1->SetBinContent(839,1821);
   histo1->SetBinContent(840,2325);
   histo1->SetBinContent(841,3243);
   histo1->SetBinContent(842,2690);
   histo1->SetBinContent(843,1709);
   histo1->SetBinContent(844,57);
   histo1->SetBinContent(845,28);
   histo1->SetBinContent(846,128);
   histo1->SetBinContent(848,526);
   histo1->SetBinContent(849,909);
   histo1->SetBinContent(850,1090);
   histo1->SetBinContent(851,596);
   histo1->SetBinContent(852,243);
   histo1->SetBinContent(853,5);
   histo1->SetBinContent(1012,16);
   histo1->SetBinContent(1013,201);
   histo1->SetBinContent(1014,307);
   histo1->SetBinContent(1015,519);
   histo1->SetBinContent(1016,359);
   histo1->SetBinContent(1017,253);
   histo1->SetBinContent(1020,4);
   histo1->SetBinContent(1022,4);
   histo1->SetBinContent(1023,41);
   histo1->SetBinContent(1024,5);
   histo1->SetBinContent(1025,82);
   histo1->SetBinContent(1026,110);
   histo1->SetBinContent(1027,412);
   histo1->SetBinContent(1028,981);
   histo1->SetBinContent(1029,600);
   histo1->SetBinContent(1030,95);
   histo1->SetBinContent(1031,67);
   histo1->SetBinContent(1032,13);
   histo1->SetBinContent(1033,35);
   histo1->SetBinContent(1034,33);
   histo1->SetBinContent(1036,8);
   histo1->SetBinContent(1038,9);
   histo1->SetBinContent(1039,326);
   histo1->SetBinContent(1040,413);
   histo1->SetBinContent(1041,494);
   histo1->SetBinContent(1042,280);
   histo1->SetBinContent(1043,221);
   histo1->SetBinContent(1195,22);
   histo1->SetBinContent(1196,85);
   histo1->SetBinContent(1197,84);
   histo1->SetBinContent(1198,78);
   histo1->SetBinContent(1199,149);
   histo1->SetBinContent(1200,4);
   histo1->SetBinContent(1204,7);
   histo1->SetBinContent(1209,2);
   histo1->SetBinContent(1210,2);
   histo1->SetBinContent(1211,14);
   histo1->SetBinContent(1212,79);
   histo1->SetBinContent(1213,421);
   histo1->SetBinContent(1214,503);
   histo1->SetBinContent(1215,1131);
   histo1->SetBinContent(1216,632);
   histo1->SetBinContent(1217,522);
   histo1->SetBinContent(1218,42);
   histo1->SetBinContent(1219,2);
   histo1->SetBinContent(1220,58);
   histo1->SetBinContent(1222,4);
   histo1->SetBinContent(1225,19);
   histo1->SetBinContent(1230,89);
   histo1->SetBinContent(1231,212);
   histo1->SetBinContent(1232,112);
   histo1->SetBinContent(1233,134);
   histo1->SetBinContent(1234,145);
   histo1->SetBinContent(1235,61);
   histo1->SetBinContent(1379,115);
   histo1->SetBinContent(1380,45);
   histo1->SetBinContent(1381,159);
   histo1->SetBinContent(1382,74);
   histo1->SetBinContent(1387,10);
   histo1->SetBinContent(1392,3);
   histo1->SetBinContent(1397,25);
   histo1->SetBinContent(1399,32);
   histo1->SetBinContent(1400,159);
   histo1->SetBinContent(1401,740);
   histo1->SetBinContent(1402,538);
   histo1->SetBinContent(1403,426);
   histo1->SetBinContent(1404,184);
   histo1->SetBinContent(1405,9);
   histo1->SetBinContent(1407,1);
   histo1->SetBinContent(1411,13);
   histo1->SetBinContent(1419,9);
   histo1->SetBinContent(1421,4);
   histo1->SetBinContent(1422,63);
   histo1->SetBinContent(1423,71);
   histo1->SetBinContent(1424,69);
   histo1->SetBinContent(1425,72);
   histo1->SetBinContent(1562,49);
   histo1->SetBinContent(1563,36);
   histo1->SetBinContent(1564,42);
   histo1->SetBinContent(1565,24);
   histo1->SetBinContent(1575,8);
   histo1->SetBinContent(1578,10);
   histo1->SetBinContent(1584,9);
   histo1->SetBinContent(1585,1);
   histo1->SetBinContent(1586,20);
   histo1->SetBinContent(1587,209);
   histo1->SetBinContent(1588,37);
   histo1->SetBinContent(1591,91);
   histo1->SetBinContent(1592,41);
   histo1->SetBinContent(1593,8);
   histo1->SetBinContent(1594,1);
   histo1->SetBinContent(1595,8);
   histo1->SetBinContent(1596,2);
   histo1->SetBinContent(1599,1);
   histo1->SetBinContent(1612,8);
   histo1->SetBinContent(1613,29);
   histo1->SetBinContent(1614,55);
   histo1->SetBinContent(1615,8);
   histo1->SetBinContent(1616,26);
   histo1->SetBinContent(1617,4);
   histo1->SetBinContent(1743,12);
   histo1->SetBinContent(1744,4);
   histo1->SetBinContent(1745,7);
   histo1->SetBinContent(1746,28);
   histo1->SetBinContent(1747,21);
   histo1->SetBinContent(1752,4);
   histo1->SetBinContent(1771,4);
   histo1->SetBinContent(1773,109);
   histo1->SetBinContent(1774,171);
   histo1->SetBinContent(1775,301);
   histo1->SetBinContent(1776,455);
   histo1->SetBinContent(1777,271);
   histo1->SetBinContent(1778,103);
   histo1->SetBinContent(1779,2);
   histo1->SetBinContent(1782,97);
   histo1->SetBinContent(1787,8);
   histo1->SetBinContent(1799,22);
   histo1->SetBinContent(1800,4);
   histo1->SetBinContent(1802,8);
   histo1->SetBinContent(1805,17);
   histo1->SetBinContent(1806,14);
   histo1->SetBinContent(1807,10);
   histo1->SetBinContent(1926,11);
   histo1->SetBinContent(1927,12);
   histo1->SetBinContent(1928,5);
   histo1->SetBinContent(1930,13);
   histo1->SetBinContent(1952,4);
   histo1->SetBinContent(1957,2);
   histo1->SetBinContent(1958,1);
   histo1->SetBinContent(1959,1);
   histo1->SetBinContent(1960,39);
   histo1->SetBinContent(1961,2);
   histo1->SetBinContent(1962,13);
   histo1->SetBinContent(1965,53);
   histo1->SetBinContent(1966,3);
   histo1->SetBinContent(1976,2);
   histo1->SetBinContent(1995,42);
   histo1->SetBinContent(1996,2);
   histo1->SetBinContent(1997,8);
   histo1->SetBinContent(2112,1);
   histo1->SetBinContent(2126,4);
   histo1->SetBinContent(2146,27);
   histo1->SetBinContent(2147,45);
   histo1->SetBinContent(2148,144);
   histo1->SetBinContent(2152,126);
   histo1->SetBinContent(2153,40);
   histo1->SetBinContent(2154,11);
   histo1->SetBinContent(2173,17);
   histo1->SetBinContent(2187,3);
   histo1->SetBinContent(2296,13);
   histo1->SetBinContent(2332,13);
   histo1->SetBinContent(2334,5);
   histo1->SetBinContent(2502,31);
   histo1->SetBinContent(2527,4);
   histo1->SetBinContent(2688,31);
   histo1->SetBinContent(2745,5);
   histo1->SetBinContent(2875,7);
   histo1->SetBinContent(3249,1);
   histo1->SetBinContent(3482,1);
   histo1->SetBinContent(3815,13);
   histo1->SetBinContent(3845,4);
   histo1->SetBinContent(4380,17);
   histo1->SetBinContent(4562,2);
   histo1->SetBinContent(4563,15);
   histo1->SetBinContent(4564,1);
   histo1->SetBinContent(4570,15);
   histo1->SetBinContent(4571,2);
   histo1->SetBinContent(4575,4);
   histo1->SetBinContent(4578,1);
   histo1->SetBinContent(4580,1);
   histo1->SetBinContent(4593,8);
   histo1->SetBinContent(5120,1);
   histo1->SetBinContent(5140,18);
   histo1->SetBinContent(5141,4);
   histo1->SetBinContent(5147,1);
   histo1->SetBinContent(5161,35);
   histo1->SetBinContent(5514,5);
   histo1->SetBinContent(5675,5);
   histo1->SetBinContent(5705,8);
   histo1->SetBinContent(5712,16);
   histo1->SetBinContent(5849,17);
   histo1->SetBinContent(5850,34);
   histo1->SetBinContent(5851,37);
   histo1->SetBinContent(5855,66);
   histo1->SetBinContent(5856,32);
   histo1->SetBinContent(5858,13);
   histo1->SetBinContent(5859,1);
   histo1->SetBinContent(5861,21);
   histo1->SetBinContent(5862,4);
   histo1->SetBinContent(5864,4);
   histo1->SetBinContent(5867,23);
   histo1->SetBinContent(5869,29);
   histo1->SetBinContent(5870,41);
   histo1->SetBinContent(5872,26);
   histo1->SetBinContent(5873,1);
   histo1->SetBinContent(5874,17);
   histo1->SetBinContent(5876,14);
   histo1->SetBinContent(5877,34);
   histo1->SetBinContent(5878,51);
   histo1->SetBinContent(5880,44);
   histo1->SetBinContent(5881,30);
   histo1->SetBinContent(5883,28);
   histo1->SetBinContent(5884,45);
   histo1->SetBinContent(5885,12);
   histo1->SetBinContent(5886,23);
   histo1->SetBinContent(5887,1);
   histo1->SetBinContent(5888,4);
   histo1->SetBinContent(5889,69);
   histo1->SetBinContent(5890,27);
   histo1->SetBinContent(5891,10);
   histo1->SetBinContent(5892,7);
   histo1->SetBinContent(5893,14);
   histo1->SetBinContent(5894,57);
   histo1->SetBinContent(5896,21);
   histo1->SetBinContent(5897,3);
   histo1->SetBinContent(5898,12);
   histo1->SetBinContent(5899,26);
   histo1->SetBinContent(5902,41);
   histo1->SetBinContent(5903,19);
   histo1->SetBinContent(5905,17);
   histo1->SetBinContent(5906,8);
   histo1->SetBinContent(5907,1);
   histo1->SetBinContent(5908,3);
   histo1->SetBinContent(5910,16);
   histo1->SetBinContent(5911,16);
   histo1->SetBinContent(5918,13);
   histo1->SetBinContent(5919,4);
   histo1->SetBinContent(5924,29);
   histo1->SetBinContent(5925,10);
   histo1->SetBinContent(5926,38);
   histo1->SetBinContent(5930,28);
   histo1->SetBinContent(5931,23);
   histo1->SetMinimum(1);
   histo1->SetMaximum(2000000);
   histo1->SetEntries(1687090);
   histo1->SetContour(100);
   histo1->SetContourLevel(0,1);
   histo1->SetContourLevel(1,1.15614);
   histo1->SetContourLevel(2,1.336659);
   histo1->SetContourLevel(3,1.545364);
   histo1->SetContourLevel(4,1.786657);
   histo1->SetContourLevel(5,2.065625);
   histo1->SetContourLevel(6,2.388151);
   histo1->SetContourLevel(7,2.761036);
   histo1->SetContourLevel(8,3.192143);
   histo1->SetContourLevel(9,3.690564);
   histo1->SetContourLevel(10,4.266807);
   histo1->SetContourLevel(11,4.933025);
   histo1->SetContourLevel(12,5.703266);
   histo1->SetContourLevel(13,6.593772);
   histo1->SetContourLevel(14,7.623321);
   histo1->SetContourLevel(15,8.813624);
   histo1->SetContourLevel(16,10.18978);
   histo1->SetContourLevel(17,11.78081);
   histo1->SetContourLevel(18,13.62026);
   histo1->SetContourLevel(19,15.74692);
   histo1->SetContourLevel(20,18.20564);
   histo1->SetContourLevel(21,21.04826);
   histo1->SetContourLevel(22,24.33473);
   histo1->SetContourLevel(23,28.13435);
   histo1->SetContourLevel(24,32.52724);
   histo1->SetContourLevel(25,37.60603);
   histo1->SetContourLevel(26,43.47782);
   histo1->SetContourLevel(27,50.26644);
   histo1->SetContourLevel(28,58.11502);
   histo1->SetContourLevel(29,67.18908);
   histo1->SetContourLevel(30,77.67996);
   histo1->SetContourLevel(31,89.80888);
   histo1->SetContourLevel(32,103.8316);
   histo1->SetContourLevel(33,120.0438);
   histo1->SetContourLevel(34,138.7875);
   histo1->SetContourLevel(35,160.4577);
   histo1->SetContourLevel(36,185.5115);
   histo1->SetContourLevel(37,214.4772);
   histo1->SetContourLevel(38,247.9656);
   histo1->SetContourLevel(39,286.6828);
   histo1->SetContourLevel(40,331.4454);
   histo1->SetContourLevel(41,383.1972);
   histo1->SetContourLevel(42,443.0295);
   histo1->SetContourLevel(43,512.2039);
   histo1->SetContourLevel(44,592.1793);
   histo1->SetContourLevel(45,684.6419);
   histo1->SetContourLevel(46,791.5417);
   histo1->SetContourLevel(47,915.1328);
   histo1->SetContourLevel(48,1058.021);
   histo1->SetContourLevel(49,1223.22);
   histo1->SetContourLevel(50,1414.214);
   histo1->SetContourLevel(51,1635.028);
   histo1->SetContourLevel(52,1890.321);
   histo1->SetContourLevel(53,2185.475);
   histo1->SetContourLevel(54,2526.715);
   histo1->SetContourLevel(55,2921.235);
   histo1->SetContourLevel(56,3377.356);
   histo1->SetContourLevel(57,3904.695);
   histo1->SetContourLevel(58,4514.373);
   histo1->SetContourLevel(59,5219.245);
   histo1->SetContourLevel(60,6034.176);
   histo1->SetContourLevel(61,6976.351);
   histo1->SetContourLevel(62,8065.636);
   histo1->SetContourLevel(63,9325.001);
   histo1->SetContourLevel(64,10781);
   histo1->SetContourLevel(65,12464.35);
   histo1->SetContourLevel(66,14410.52);
   histo1->SetContourLevel(67,16660.58);
   histo1->SetContourLevel(68,19261.96);
   histo1->SetContourLevel(69,22269.51);
   histo1->SetContourLevel(70,25746.67);
   histo1->SetContourLevel(71,29766.74);
   histo1->SetContourLevel(72,34414.51);
   histo1->SetContourLevel(73,39787.98);
   histo1->SetContourLevel(74,46000.46);
   histo1->SetContourLevel(75,53182.96);
   histo1->SetContourLevel(76,61486.93);
   histo1->SetContourLevel(77,71087.48);
   histo1->SetContourLevel(78,82187.05);
   histo1->SetContourLevel(79,95019.71);
   histo1->SetContourLevel(80,109856.1);
   histo1->SetContourLevel(81,127008.9);
   histo1->SetContourLevel(82,146840.1);
   histo1->SetContourLevel(83,169767.6);
   histo1->SetContourLevel(84,196275.1);
   histo1->SetContourLevel(85,226921.4);
   histo1->SetContourLevel(86,262352.9);
   histo1->SetContourLevel(87,303316.5);
   histo1->SetContourLevel(88,350676.3);
   histo1->SetContourLevel(89,405430.8);
   histo1->SetContourLevel(90,468734.6);
   histo1->SetContourLevel(91,541922.6);
   histo1->SetContourLevel(92,626538.3);
   histo1->SetContourLevel(93,724365.7);
   histo1->SetContourLevel(94,837468);
   histo1->SetContourLevel(95,968229.9);
   histo1->SetContourLevel(96,1119409);
   histo1->SetContourLevel(97,1294193);
   histo1->SetContourLevel(98,1496268);
   histo1->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo1->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo1");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 1687090");
   AText = ptstats->AddText("Mean x = -0.07285");
   AText = ptstats->AddText("Mean y =  1.282");
   AText = ptstats->AddText("Std Dev x =  49.41");
   AText = ptstats->AddText("Std Dev y =  5.957");
   AText = ptstats->AddText("0|   1164|0");
   AText = ptstats->AddText("0|1685926|0");
   AText = ptstats->AddText("0|      0|0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo1);
   histo1->SetLineWidth(2);
   histo1->SetMarkerStyle(20);
   histo1->SetMarkerSize(1.2);
   histo1->GetXaxis()->SetTitle("z [mm]");
   histo1->GetXaxis()->SetLabelFont(42);
   histo1->GetXaxis()->SetLabelSize(0.05);
   histo1->GetXaxis()->SetTitleSize(0.05);
   histo1->GetXaxis()->SetTitleOffset(1.05);
   histo1->GetXaxis()->SetTitleFont(42);
   histo1->GetYaxis()->SetTitle("r [mm]");
   histo1->GetYaxis()->SetLabelFont(42);
   histo1->GetYaxis()->SetLabelSize(0.05);
   histo1->GetYaxis()->SetTitleSize(0.05);
   histo1->GetYaxis()->SetTitleOffset(1.4);
   histo1->GetYaxis()->SetTitleFont(42);
   histo1->GetZaxis()->SetTitle("# of origins");
   histo1->GetZaxis()->SetLabelFont(42);
   histo1->GetZaxis()->SetLabelSize(0.05);
   histo1->GetZaxis()->SetTitleSize(0.05);
   histo1->GetZaxis()->SetTitleOffset(1.3);
   histo1->GetZaxis()->SetTitleFont(42);
   histo1->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Time < 10ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_hittime_histo2_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_hittime_histo2_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:58 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo2 = new TH2D("histo2","10ns <= Time < 20ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo2->SetBinContent(280,12468);
   histo2->SetBinContent(465,21);
   histo2->SetBinContent(467,18);
   histo2->SetBinContent(468,58);
   histo2->SetBinContent(469,13);
   histo2->SetBinContent(470,4);
   histo2->SetBinContent(647,12);
   histo2->SetBinContent(648,6);
   histo2->SetBinContent(649,10);
   histo2->SetBinContent(650,7);
   histo2->SetBinContent(651,13);
   histo2->SetBinContent(652,82);
   histo2->SetBinContent(653,15);
   histo2->SetBinContent(654,43);
   histo2->SetBinContent(656,56);
   histo2->SetBinContent(657,52);
   histo2->SetBinContent(658,32);
   histo2->SetBinContent(659,30);
   histo2->SetBinContent(660,8);
   histo2->SetBinContent(661,2);
   histo2->SetBinContent(829,7);
   histo2->SetBinContent(830,2);
   histo2->SetBinContent(831,54);
   histo2->SetBinContent(832,41);
   histo2->SetBinContent(834,21);
   histo2->SetBinContent(838,13);
   histo2->SetBinContent(839,85);
   histo2->SetBinContent(840,84);
   histo2->SetBinContent(841,56);
   histo2->SetBinContent(842,10);
   histo2->SetBinContent(843,38);
   histo2->SetBinContent(844,20);
   histo2->SetBinContent(848,28);
   histo2->SetBinContent(849,71);
   histo2->SetBinContent(850,56);
   histo2->SetBinContent(851,36);
   histo2->SetBinContent(852,22);
   histo2->SetBinContent(1012,7);
   histo2->SetBinContent(1013,21);
   histo2->SetBinContent(1014,24);
   histo2->SetBinContent(1015,99);
   histo2->SetBinContent(1017,21);
   histo2->SetBinContent(1020,53);
   histo2->SetBinContent(1023,4);
   histo2->SetBinContent(1025,50);
   histo2->SetBinContent(1027,85);
   histo2->SetBinContent(1028,1);
   histo2->SetBinContent(1029,4);
   histo2->SetBinContent(1031,45);
   histo2->SetBinContent(1033,17);
   histo2->SetBinContent(1034,8);
   histo2->SetBinContent(1039,37);
   histo2->SetBinContent(1040,30);
   histo2->SetBinContent(1041,4);
   histo2->SetBinContent(1042,26);
   histo2->SetBinContent(1043,27);
   histo2->SetBinContent(1196,24);
   histo2->SetBinContent(1197,44);
   histo2->SetBinContent(1198,13);
   histo2->SetBinContent(1199,22);
   histo2->SetBinContent(1210,12);
   histo2->SetBinContent(1213,16);
   histo2->SetBinContent(1214,6);
   histo2->SetBinContent(1215,38);
   histo2->SetBinContent(1216,19);
   histo2->SetBinContent(1217,68);
   histo2->SetBinContent(1218,6);
   histo2->SetBinContent(1220,4);
   histo2->SetBinContent(1230,66);
   histo2->SetBinContent(1231,36);
   histo2->SetBinContent(1232,2);
   histo2->SetBinContent(1233,22);
   histo2->SetBinContent(1234,49);
   histo2->SetBinContent(1379,7);
   histo2->SetBinContent(1380,39);
   histo2->SetBinContent(1382,45);
   histo2->SetBinContent(1399,14);
   histo2->SetBinContent(1400,16);
   histo2->SetBinContent(1401,27);
   histo2->SetBinContent(1402,131);
   histo2->SetBinContent(1403,36);
   histo2->SetBinContent(1404,5);
   histo2->SetBinContent(1408,2);
   histo2->SetBinContent(1410,8);
   histo2->SetBinContent(1413,15);
   histo2->SetBinContent(1415,44);
   histo2->SetBinContent(1422,13);
   histo2->SetBinContent(1423,35);
   histo2->SetBinContent(1424,32);
   histo2->SetBinContent(1425,20);
   histo2->SetBinContent(1544,18);
   histo2->SetBinContent(1546,8);
   histo2->SetBinContent(1547,24);
   histo2->SetBinContent(1548,20);
   histo2->SetBinContent(1562,8);
   histo2->SetBinContent(1563,8);
   histo2->SetBinContent(1564,31);
   histo2->SetBinContent(1565,59);
   histo2->SetBinContent(1577,9);
   histo2->SetBinContent(1579,19);
   histo2->SetBinContent(1593,24);
   histo2->SetBinContent(1594,7);
   histo2->SetBinContent(1596,51);
   histo2->SetBinContent(1611,7);
   histo2->SetBinContent(1613,38);
   histo2->SetBinContent(1616,1);
   histo2->SetBinContent(1617,4);
   histo2->SetBinContent(1630,44);
   histo2->SetBinContent(1632,8);
   histo2->SetBinContent(1731,8);
   histo2->SetBinContent(1733,6);
   histo2->SetBinContent(1744,50);
   histo2->SetBinContent(1745,110);
   histo2->SetBinContent(1746,4);
   histo2->SetBinContent(1774,10);
   histo2->SetBinContent(1775,4);
   histo2->SetBinContent(1776,13);
   histo2->SetBinContent(1777,58);
   histo2->SetBinContent(1778,39);
   histo2->SetBinContent(1797,4);
   histo2->SetBinContent(1800,4);
   histo2->SetBinContent(1802,4);
   histo2->SetBinContent(1804,51);
   histo2->SetBinContent(1805,13);
   histo2->SetBinContent(1806,42);
   histo2->SetBinContent(1807,8);
   histo2->SetBinContent(1817,25);
   histo2->SetBinContent(1820,18);
   histo2->SetBinContent(1921,8);
   histo2->SetBinContent(1922,39);
   histo2->SetBinContent(1928,4);
   histo2->SetBinContent(1931,7);
   histo2->SetBinContent(1939,21);
   histo2->SetBinContent(1952,4);
   histo2->SetBinContent(1958,4);
   histo2->SetBinContent(1966,1);
   histo2->SetBinContent(1968,3);
   histo2->SetBinContent(1976,2);
   histo2->SetBinContent(1987,3);
   histo2->SetBinContent(1996,39);
   histo2->SetBinContent(1999,9);
   histo2->SetBinContent(2000,8);
   histo2->SetBinContent(2004,32);
   histo2->SetBinContent(2005,26);
   histo2->SetBinContent(2108,8);
   histo2->SetBinContent(2109,27);
   histo2->SetBinContent(2112,3);
   histo2->SetBinContent(2113,3);
   histo2->SetBinContent(2115,8);
   histo2->SetBinContent(2144,1);
   histo2->SetBinContent(2146,75);
   histo2->SetBinContent(2147,12);
   histo2->SetBinContent(2148,2);
   histo2->SetBinContent(2151,21);
   histo2->SetBinContent(2152,2);
   histo2->SetBinContent(2153,19);
   histo2->SetBinContent(2174,5);
   histo2->SetBinContent(2189,5);
   histo2->SetBinContent(2191,30);
   histo2->SetBinContent(2192,3);
   histo2->SetBinContent(2313,4);
   histo2->SetBinContent(2334,4);
   histo2->SetBinContent(2347,4);
   histo2->SetBinContent(2375,22);
   histo2->SetBinContent(2939,22);
   histo2->SetBinContent(3234,5);
   histo2->SetBinContent(3235,4);
   histo2->SetBinContent(5872,34);
   histo2->SetBinContent(5874,20);
   histo2->SetBinContent(5879,2);
   histo2->SetBinContent(5897,9);
   histo2->SetMinimum(1);
   histo2->SetMaximum(2000000);
   histo2->SetEntries(16516);
   histo2->SetContour(100);
   histo2->SetContourLevel(0,1);
   histo2->SetContourLevel(1,1.15614);
   histo2->SetContourLevel(2,1.336659);
   histo2->SetContourLevel(3,1.545364);
   histo2->SetContourLevel(4,1.786657);
   histo2->SetContourLevel(5,2.065625);
   histo2->SetContourLevel(6,2.388151);
   histo2->SetContourLevel(7,2.761036);
   histo2->SetContourLevel(8,3.192143);
   histo2->SetContourLevel(9,3.690564);
   histo2->SetContourLevel(10,4.266807);
   histo2->SetContourLevel(11,4.933025);
   histo2->SetContourLevel(12,5.703266);
   histo2->SetContourLevel(13,6.593772);
   histo2->SetContourLevel(14,7.623321);
   histo2->SetContourLevel(15,8.813624);
   histo2->SetContourLevel(16,10.18978);
   histo2->SetContourLevel(17,11.78081);
   histo2->SetContourLevel(18,13.62026);
   histo2->SetContourLevel(19,15.74692);
   histo2->SetContourLevel(20,18.20564);
   histo2->SetContourLevel(21,21.04826);
   histo2->SetContourLevel(22,24.33473);
   histo2->SetContourLevel(23,28.13435);
   histo2->SetContourLevel(24,32.52724);
   histo2->SetContourLevel(25,37.60603);
   histo2->SetContourLevel(26,43.47782);
   histo2->SetContourLevel(27,50.26644);
   histo2->SetContourLevel(28,58.11502);
   histo2->SetContourLevel(29,67.18908);
   histo2->SetContourLevel(30,77.67996);
   histo2->SetContourLevel(31,89.80888);
   histo2->SetContourLevel(32,103.8316);
   histo2->SetContourLevel(33,120.0438);
   histo2->SetContourLevel(34,138.7875);
   histo2->SetContourLevel(35,160.4577);
   histo2->SetContourLevel(36,185.5115);
   histo2->SetContourLevel(37,214.4772);
   histo2->SetContourLevel(38,247.9656);
   histo2->SetContourLevel(39,286.6828);
   histo2->SetContourLevel(40,331.4454);
   histo2->SetContourLevel(41,383.1972);
   histo2->SetContourLevel(42,443.0295);
   histo2->SetContourLevel(43,512.2039);
   histo2->SetContourLevel(44,592.1793);
   histo2->SetContourLevel(45,684.6419);
   histo2->SetContourLevel(46,791.5417);
   histo2->SetContourLevel(47,915.1328);
   histo2->SetContourLevel(48,1058.021);
   histo2->SetContourLevel(49,1223.22);
   histo2->SetContourLevel(50,1414.214);
   histo2->SetContourLevel(51,1635.028);
   histo2->SetContourLevel(52,1890.321);
   histo2->SetContourLevel(53,2185.475);
   histo2->SetContourLevel(54,2526.715);
   histo2->SetContourLevel(55,2921.235);
   histo2->SetContourLevel(56,3377.356);
   histo2->SetContourLevel(57,3904.695);
   histo2->SetContourLevel(58,4514.373);
   histo2->SetContourLevel(59,5219.245);
   histo2->SetContourLevel(60,6034.176);
   histo2->SetContourLevel(61,6976.351);
   histo2->SetContourLevel(62,8065.636);
   histo2->SetContourLevel(63,9325.001);
   histo2->SetContourLevel(64,10781);
   histo2->SetContourLevel(65,12464.35);
   histo2->SetContourLevel(66,14410.52);
   histo2->SetContourLevel(67,16660.58);
   histo2->SetContourLevel(68,19261.96);
   histo2->SetContourLevel(69,22269.51);
   histo2->SetContourLevel(70,25746.67);
   histo2->SetContourLevel(71,29766.74);
   histo2->SetContourLevel(72,34414.51);
   histo2->SetContourLevel(73,39787.98);
   histo2->SetContourLevel(74,46000.46);
   histo2->SetContourLevel(75,53182.96);
   histo2->SetContourLevel(76,61486.93);
   histo2->SetContourLevel(77,71087.48);
   histo2->SetContourLevel(78,82187.05);
   histo2->SetContourLevel(79,95019.71);
   histo2->SetContourLevel(80,109856.1);
   histo2->SetContourLevel(81,127008.9);
   histo2->SetContourLevel(82,146840.1);
   histo2->SetContourLevel(83,169767.6);
   histo2->SetContourLevel(84,196275.1);
   histo2->SetContourLevel(85,226921.4);
   histo2->SetContourLevel(86,262352.9);
   histo2->SetContourLevel(87,303316.5);
   histo2->SetContourLevel(88,350676.3);
   histo2->SetContourLevel(89,405430.8);
   histo2->SetContourLevel(90,468734.6);
   histo2->SetContourLevel(91,541922.6);
   histo2->SetContourLevel(92,626538.3);
   histo2->SetContourLevel(93,724365.7);
   histo2->SetContourLevel(94,837468);
   histo2->SetContourLevel(95,968229.9);
   histo2->SetContourLevel(96,1119409);
   histo2->SetContourLevel(97,1294193);
   histo2->SetContourLevel(98,1496268);
   histo2->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo2);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo2->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo2");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 16516  ");
   AText = ptstats->AddText("Mean x =  4.921");
   AText = ptstats->AddText("Mean y =  10.08");
   AText = ptstats->AddText("Std Dev x =  355.9");
   AText = ptstats->AddText("Std Dev y =  20.02");
   AText = ptstats->AddText("0|     65|0");
   AText = ptstats->AddText("0|  16451|0");
   AText = ptstats->AddText("0|      0|0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo2);
   histo2->SetLineWidth(2);
   histo2->SetMarkerStyle(20);
   histo2->SetMarkerSize(1.2);
   histo2->GetXaxis()->SetTitle("z [mm]");
   histo2->GetXaxis()->SetLabelFont(42);
   histo2->GetXaxis()->SetLabelSize(0.05);
   histo2->GetXaxis()->SetTitleSize(0.05);
   histo2->GetXaxis()->SetTitleOffset(1.05);
   histo2->GetXaxis()->SetTitleFont(42);
   histo2->GetYaxis()->SetTitle("r [mm]");
   histo2->GetYaxis()->SetLabelFont(42);
   histo2->GetYaxis()->SetLabelSize(0.05);
   histo2->GetYaxis()->SetTitleSize(0.05);
   histo2->GetYaxis()->SetTitleOffset(1.4);
   histo2->GetYaxis()->SetTitleFont(42);
   histo2->GetZaxis()->SetTitle("# of origins");
   histo2->GetZaxis()->SetLabelFont(42);
   histo2->GetZaxis()->SetLabelSize(0.05);
   histo2->GetZaxis()->SetTitleSize(0.05);
   histo2->GetZaxis()->SetTitleOffset(1.3);
   histo2->GetZaxis()->SetTitleFont(42);
   histo2->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("10ns <= Time < 20ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_hittime_histo3_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_hittime_histo3_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:59 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo3 = new TH2D("histo3","20ns <= Time < 30ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo3->SetBinContent(189,47);
   histo3->SetBinContent(190,105);
   histo3->SetBinContent(191,109);
   histo3->SetBinContent(192,664);
   histo3->SetBinContent(193,7680);
   histo3->SetBinContent(194,5835);
   histo3->SetBinContent(195,440);
   histo3->SetBinContent(196,302);
   histo3->SetBinContent(197,184);
   histo3->SetBinContent(248,6);
   histo3->SetBinContent(280,1452027);
   histo3->SetBinContent(307,7);
   histo3->SetBinContent(312,2);
   histo3->SetBinContent(363,216);
   histo3->SetBinContent(364,413);
   histo3->SetBinContent(365,356);
   histo3->SetBinContent(366,5289);
   histo3->SetBinContent(367,8805);
   histo3->SetBinContent(368,565);
   histo3->SetBinContent(369,166);
   histo3->SetBinContent(370,169);
   histo3->SetBinContent(371,19);
   histo3->SetBinContent(376,84);
   histo3->SetBinContent(377,417);
   histo3->SetBinContent(378,525);
   histo3->SetBinContent(379,1088);
   histo3->SetBinContent(380,7302);
   histo3->SetBinContent(381,3678);
   histo3->SetBinContent(382,309);
   histo3->SetBinContent(383,170);
   histo3->SetBinContent(384,67);
   histo3->SetBinContent(464,279);
   histo3->SetBinContent(465,1878);
   histo3->SetBinContent(466,1336);
   histo3->SetBinContent(467,1079);
   histo3->SetBinContent(468,1388);
   histo3->SetBinContent(469,1872);
   histo3->SetBinContent(470,214);
   histo3->SetBinContent(487,1);
   histo3->SetBinContent(495,3);
   histo3->SetBinContent(536,9);
   histo3->SetBinContent(550,88);
   histo3->SetBinContent(551,68);
   histo3->SetBinContent(552,217);
   histo3->SetBinContent(553,3256);
   histo3->SetBinContent(554,7544);
   histo3->SetBinContent(555,1329);
   histo3->SetBinContent(556,473);
   histo3->SetBinContent(557,323);
   histo3->SetBinContent(558,54);
   histo3->SetBinContent(563,150);
   histo3->SetBinContent(564,907);
   histo3->SetBinContent(565,718);
   histo3->SetBinContent(566,2233);
   histo3->SetBinContent(567,12709);
   histo3->SetBinContent(568,4124);
   histo3->SetBinContent(569,323);
   histo3->SetBinContent(570,281);
   histo3->SetBinContent(571,237);
   histo3->SetBinContent(583,11);
   histo3->SetBinContent(647,638);
   histo3->SetBinContent(648,1798);
   histo3->SetBinContent(649,1271);
   histo3->SetBinContent(650,1545);
   histo3->SetBinContent(651,1703);
   histo3->SetBinContent(652,780);
   histo3->SetBinContent(653,685);
   histo3->SetBinContent(654,564);
   histo3->SetBinContent(655,650);
   histo3->SetBinContent(656,581);
   histo3->SetBinContent(657,1883);
   histo3->SetBinContent(658,952);
   histo3->SetBinContent(659,1108);
   histo3->SetBinContent(660,1617);
   histo3->SetBinContent(661,732);
   histo3->SetBinContent(663,1);
   histo3->SetBinContent(679,8);
   histo3->SetBinContent(698,6);
   histo3->SetBinContent(713,6);
   histo3->SetBinContent(724,5);
   histo3->SetBinContent(737,166);
   histo3->SetBinContent(738,403);
   histo3->SetBinContent(739,217);
   histo3->SetBinContent(740,4088);
   histo3->SetBinContent(741,11935);
   histo3->SetBinContent(742,2588);
   histo3->SetBinContent(743,1163);
   histo3->SetBinContent(744,816);
   histo3->SetBinContent(745,333);
   histo3->SetBinContent(750,284);
   histo3->SetBinContent(751,934);
   histo3->SetBinContent(752,1250);
   histo3->SetBinContent(753,3162);
   histo3->SetBinContent(754,14535);
   histo3->SetBinContent(755,3820);
   histo3->SetBinContent(756,292);
   histo3->SetBinContent(757,349);
   histo3->SetBinContent(758,465);
   histo3->SetBinContent(767,6);
   histo3->SetBinContent(829,28);
   histo3->SetBinContent(830,304);
   histo3->SetBinContent(831,943);
   histo3->SetBinContent(832,955);
   histo3->SetBinContent(833,1769);
   histo3->SetBinContent(834,906);
   histo3->SetBinContent(835,27);
   histo3->SetBinContent(836,43);
   histo3->SetBinContent(837,23);
   histo3->SetBinContent(838,40);
   histo3->SetBinContent(839,477);
   histo3->SetBinContent(840,1103);
   histo3->SetBinContent(841,1079);
   histo3->SetBinContent(842,762);
   histo3->SetBinContent(843,486);
   histo3->SetBinContent(844,202);
   histo3->SetBinContent(845,36);
   histo3->SetBinContent(846,88);
   histo3->SetBinContent(847,53);
   histo3->SetBinContent(848,952);
   histo3->SetBinContent(849,1333);
   histo3->SetBinContent(850,1315);
   histo3->SetBinContent(851,912);
   histo3->SetBinContent(852,370);
   histo3->SetBinContent(859,16);
   histo3->SetBinContent(862,3);
   histo3->SetBinContent(864,5);
   histo3->SetBinContent(871,22);
   histo3->SetBinContent(882,8);
   histo3->SetBinContent(924,630);
   histo3->SetBinContent(925,254);
   histo3->SetBinContent(926,364);
   histo3->SetBinContent(927,4031);
   histo3->SetBinContent(928,14429);
   histo3->SetBinContent(929,2821);
   histo3->SetBinContent(930,1387);
   histo3->SetBinContent(931,954);
   histo3->SetBinContent(932,161);
   histo3->SetBinContent(937,83);
   histo3->SetBinContent(938,401);
   histo3->SetBinContent(939,697);
   histo3->SetBinContent(940,2211);
   histo3->SetBinContent(941,16478);
   histo3->SetBinContent(942,3989);
   histo3->SetBinContent(943,428);
   histo3->SetBinContent(944,497);
   histo3->SetBinContent(945,1061);
   histo3->SetBinContent(965,7);
   histo3->SetBinContent(977,2);
   histo3->SetBinContent(992,1);
   histo3->SetBinContent(1012,67);
   histo3->SetBinContent(1013,188);
   histo3->SetBinContent(1014,492);
   histo3->SetBinContent(1015,563);
   histo3->SetBinContent(1016,443);
   histo3->SetBinContent(1017,262);
   histo3->SetBinContent(1018,25);
   histo3->SetBinContent(1019,77);
   histo3->SetBinContent(1020,116);
   histo3->SetBinContent(1021,11);
   histo3->SetBinContent(1022,77);
   histo3->SetBinContent(1023,89);
   histo3->SetBinContent(1024,7);
   histo3->SetBinContent(1025,69);
   histo3->SetBinContent(1026,168);
   histo3->SetBinContent(1027,523);
   histo3->SetBinContent(1028,429);
   histo3->SetBinContent(1029,378);
   histo3->SetBinContent(1030,160);
   histo3->SetBinContent(1031,126);
   histo3->SetBinContent(1032,46);
   histo3->SetBinContent(1033,112);
   histo3->SetBinContent(1034,8);
   histo3->SetBinContent(1035,77);
   histo3->SetBinContent(1036,27);
   histo3->SetBinContent(1037,25);
   histo3->SetBinContent(1038,36);
   histo3->SetBinContent(1039,357);
   histo3->SetBinContent(1040,498);
   histo3->SetBinContent(1041,579);
   histo3->SetBinContent(1042,330);
   histo3->SetBinContent(1043,302);
   histo3->SetBinContent(1044,95);
   histo3->SetBinContent(1045,8);
   histo3->SetBinContent(1053,6);
   histo3->SetBinContent(1066,8);
   histo3->SetBinContent(1111,1096);
   histo3->SetBinContent(1112,553);
   histo3->SetBinContent(1113,594);
   histo3->SetBinContent(1114,4465);
   histo3->SetBinContent(1115,16796);
   histo3->SetBinContent(1116,2477);
   histo3->SetBinContent(1117,836);
   histo3->SetBinContent(1118,486);
   histo3->SetBinContent(1119,67);
   histo3->SetBinContent(1124,15);
   histo3->SetBinContent(1125,42);
   histo3->SetBinContent(1126,107);
   histo3->SetBinContent(1127,814);
   histo3->SetBinContent(1128,9807);
   histo3->SetBinContent(1129,3005);
   histo3->SetBinContent(1130,433);
   histo3->SetBinContent(1131,393);
   histo3->SetBinContent(1132,1743);
   histo3->SetBinContent(1159,1);
   histo3->SetBinContent(1178,18);
   histo3->SetBinContent(1182,9);
   histo3->SetBinContent(1195,111);
   histo3->SetBinContent(1196,228);
   histo3->SetBinContent(1197,244);
   histo3->SetBinContent(1198,243);
   histo3->SetBinContent(1199,179);
   histo3->SetBinContent(1200,57);
   histo3->SetBinContent(1201,13);
   histo3->SetBinContent(1202,35);
   histo3->SetBinContent(1204,18);
   histo3->SetBinContent(1205,9);
   histo3->SetBinContent(1206,28);
   histo3->SetBinContent(1209,47);
   histo3->SetBinContent(1210,64);
   histo3->SetBinContent(1211,8);
   histo3->SetBinContent(1212,61);
   histo3->SetBinContent(1213,431);
   histo3->SetBinContent(1214,433);
   histo3->SetBinContent(1215,487);
   histo3->SetBinContent(1216,506);
   histo3->SetBinContent(1217,508);
   histo3->SetBinContent(1218,86);
   histo3->SetBinContent(1219,10);
   histo3->SetBinContent(1220,64);
   histo3->SetBinContent(1221,65);
   histo3->SetBinContent(1224,11);
   histo3->SetBinContent(1225,33);
   histo3->SetBinContent(1226,22);
   histo3->SetBinContent(1227,24);
   histo3->SetBinContent(1228,15);
   histo3->SetBinContent(1229,13);
   histo3->SetBinContent(1230,54);
   histo3->SetBinContent(1231,296);
   histo3->SetBinContent(1232,289);
   histo3->SetBinContent(1233,253);
   histo3->SetBinContent(1234,142);
   histo3->SetBinContent(1235,59);
   histo3->SetBinContent(1251,10);
   histo3->SetBinContent(1298,1568);
   histo3->SetBinContent(1299,621);
   histo3->SetBinContent(1300,386);
   histo3->SetBinContent(1301,2796);
   histo3->SetBinContent(1302,9838);
   histo3->SetBinContent(1303,968);
   histo3->SetBinContent(1304,74);
   histo3->SetBinContent(1305,28);
   histo3->SetBinContent(1306,8);
   histo3->SetBinContent(1312,10);
   histo3->SetBinContent(1313,20);
   histo3->SetBinContent(1314,333);
   histo3->SetBinContent(1315,3861);
   histo3->SetBinContent(1316,1726);
   histo3->SetBinContent(1317,250);
   histo3->SetBinContent(1318,677);
   histo3->SetBinContent(1319,1594);
   histo3->SetBinContent(1369,9);
   histo3->SetBinContent(1378,107);
   histo3->SetBinContent(1379,220);
   histo3->SetBinContent(1380,324);
   histo3->SetBinContent(1381,251);
   histo3->SetBinContent(1382,240);
   histo3->SetBinContent(1383,8);
   histo3->SetBinContent(1384,9);
   histo3->SetBinContent(1390,44);
   histo3->SetBinContent(1392,8);
   histo3->SetBinContent(1394,54);
   histo3->SetBinContent(1396,38);
   histo3->SetBinContent(1397,48);
   histo3->SetBinContent(1398,21);
   histo3->SetBinContent(1399,30);
   histo3->SetBinContent(1400,335);
   histo3->SetBinContent(1401,777);
   histo3->SetBinContent(1402,723);
   histo3->SetBinContent(1403,616);
   histo3->SetBinContent(1404,273);
   histo3->SetBinContent(1405,139);
   histo3->SetBinContent(1406,29);
   histo3->SetBinContent(1407,18);
   histo3->SetBinContent(1408,10);
   histo3->SetBinContent(1410,30);
   histo3->SetBinContent(1411,4);
   histo3->SetBinContent(1412,13);
   histo3->SetBinContent(1415,38);
   histo3->SetBinContent(1416,35);
   histo3->SetBinContent(1420,16);
   histo3->SetBinContent(1421,63);
   histo3->SetBinContent(1422,173);
   histo3->SetBinContent(1423,202);
   histo3->SetBinContent(1424,215);
   histo3->SetBinContent(1425,199);
   histo3->SetBinContent(1426,12);
   histo3->SetBinContent(1427,18);
   histo3->SetBinContent(1464,10);
   histo3->SetBinContent(1481,1);
   histo3->SetBinContent(1482,4);
   histo3->SetBinContent(1485,1720);
   histo3->SetBinContent(1486,440);
   histo3->SetBinContent(1487,344);
   histo3->SetBinContent(1488,1921);
   histo3->SetBinContent(1489,4384);
   histo3->SetBinContent(1490,220);
   histo3->SetBinContent(1491,45);
   histo3->SetBinContent(1493,15);
   histo3->SetBinContent(1502,25);
   histo3->SetBinContent(1503,279);
   histo3->SetBinContent(1504,143);
   histo3->SetBinContent(1505,290);
   histo3->SetBinContent(1506,853);
   histo3->SetBinContent(1547,33);
   histo3->SetBinContent(1560,8);
   histo3->SetBinContent(1561,36);
   histo3->SetBinContent(1562,61);
   histo3->SetBinContent(1563,232);
   histo3->SetBinContent(1564,176);
   histo3->SetBinContent(1565,180);
   histo3->SetBinContent(1566,71);
   histo3->SetBinContent(1569,8);
   histo3->SetBinContent(1570,9);
   histo3->SetBinContent(1571,4);
   histo3->SetBinContent(1573,4);
   histo3->SetBinContent(1575,30);
   histo3->SetBinContent(1580,2);
   histo3->SetBinContent(1583,69);
   histo3->SetBinContent(1584,29);
   histo3->SetBinContent(1585,1);
   histo3->SetBinContent(1586,28);
   histo3->SetBinContent(1587,59);
   histo3->SetBinContent(1588,22);
   histo3->SetBinContent(1589,11);
   histo3->SetBinContent(1590,8);
   histo3->SetBinContent(1591,72);
   histo3->SetBinContent(1592,80);
   histo3->SetBinContent(1593,6);
   histo3->SetBinContent(1594,12);
   histo3->SetBinContent(1595,28);
   histo3->SetBinContent(1597,8);
   histo3->SetBinContent(1598,19);
   histo3->SetBinContent(1599,13);
   histo3->SetBinContent(1601,2);
   histo3->SetBinContent(1603,8);
   histo3->SetBinContent(1605,5);
   histo3->SetBinContent(1606,8);
   histo3->SetBinContent(1607,82);
   histo3->SetBinContent(1608,3);
   histo3->SetBinContent(1609,8);
   histo3->SetBinContent(1610,4);
   histo3->SetBinContent(1611,31);
   histo3->SetBinContent(1612,99);
   histo3->SetBinContent(1613,279);
   histo3->SetBinContent(1614,133);
   histo3->SetBinContent(1615,64);
   histo3->SetBinContent(1616,132);
   histo3->SetBinContent(1617,48);
   histo3->SetBinContent(1618,4);
   histo3->SetBinContent(1626,9);
   histo3->SetBinContent(1634,10);
   histo3->SetBinContent(1636,5);
   histo3->SetBinContent(1672,1161);
   histo3->SetBinContent(1673,393);
   histo3->SetBinContent(1674,87);
   histo3->SetBinContent(1675,199);
   histo3->SetBinContent(1676,100);
   histo3->SetBinContent(1690,103);
   histo3->SetBinContent(1691,91);
   histo3->SetBinContent(1692,257);
   histo3->SetBinContent(1693,576);
   histo3->SetBinContent(1695,9);
   histo3->SetBinContent(1734,22);
   histo3->SetBinContent(1735,14);
   histo3->SetBinContent(1737,7);
   histo3->SetBinContent(1744,123);
   histo3->SetBinContent(1745,113);
   histo3->SetBinContent(1746,70);
   histo3->SetBinContent(1747,154);
   histo3->SetBinContent(1748,20);
   histo3->SetBinContent(1750,29);
   histo3->SetBinContent(1752,133);
   histo3->SetBinContent(1753,38);
   histo3->SetBinContent(1754,8);
   histo3->SetBinContent(1755,12);
   histo3->SetBinContent(1759,12);
   histo3->SetBinContent(1762,9);
   histo3->SetBinContent(1763,18);
   histo3->SetBinContent(1770,4);
   histo3->SetBinContent(1771,36);
   histo3->SetBinContent(1772,1);
   histo3->SetBinContent(1773,99);
   histo3->SetBinContent(1774,302);
   histo3->SetBinContent(1775,726);
   histo3->SetBinContent(1776,680);
   histo3->SetBinContent(1777,384);
   histo3->SetBinContent(1778,302);
   histo3->SetBinContent(1779,34);
   histo3->SetBinContent(1781,39);
   histo3->SetBinContent(1782,19);
   histo3->SetBinContent(1785,4);
   histo3->SetBinContent(1786,18);
   histo3->SetBinContent(1787,16);
   histo3->SetBinContent(1788,4);
   histo3->SetBinContent(1792,3);
   histo3->SetBinContent(1793,20);
   histo3->SetBinContent(1795,4);
   histo3->SetBinContent(1796,4);
   histo3->SetBinContent(1798,4);
   histo3->SetBinContent(1799,145);
   histo3->SetBinContent(1800,175);
   histo3->SetBinContent(1803,44);
   histo3->SetBinContent(1804,48);
   histo3->SetBinContent(1805,161);
   histo3->SetBinContent(1806,121);
   histo3->SetBinContent(1807,73);
   histo3->SetBinContent(1808,57);
   histo3->SetBinContent(1809,2);
   histo3->SetBinContent(1812,8);
   histo3->SetBinContent(1859,773);
   histo3->SetBinContent(1860,170);
   histo3->SetBinContent(1861,21);
   histo3->SetBinContent(1862,196);
   histo3->SetBinContent(1863,17);
   histo3->SetBinContent(1878,31);
   histo3->SetBinContent(1879,8);
   histo3->SetBinContent(1880,195);
   histo3->SetBinContent(1922,5);
   histo3->SetBinContent(1926,8);
   histo3->SetBinContent(1927,72);
   histo3->SetBinContent(1928,51);
   histo3->SetBinContent(1929,187);
   histo3->SetBinContent(1930,155);
   histo3->SetBinContent(1931,19);
   histo3->SetBinContent(1937,17);
   histo3->SetBinContent(1939,76);
   histo3->SetBinContent(1940,117);
   histo3->SetBinContent(1946,22);
   histo3->SetBinContent(1947,8);
   histo3->SetBinContent(1949,11);
   histo3->SetBinContent(1950,8);
   histo3->SetBinContent(1953,12);
   histo3->SetBinContent(1956,8);
   histo3->SetBinContent(1958,32);
   histo3->SetBinContent(1959,5);
   histo3->SetBinContent(1960,48);
   histo3->SetBinContent(1961,11);
   histo3->SetBinContent(1963,8);
   histo3->SetBinContent(1965,31);
   histo3->SetBinContent(1966,45);
   histo3->SetBinContent(1968,73);
   histo3->SetBinContent(1969,9);
   histo3->SetBinContent(1970,13);
   histo3->SetBinContent(1973,7);
   histo3->SetBinContent(1974,7);
   histo3->SetBinContent(1979,9);
   histo3->SetBinContent(1981,4);
   histo3->SetBinContent(1982,16);
   histo3->SetBinContent(1983,6);
   histo3->SetBinContent(1986,128);
   histo3->SetBinContent(1987,60);
   histo3->SetBinContent(1990,5);
   histo3->SetBinContent(1994,6);
   histo3->SetBinContent(1995,55);
   histo3->SetBinContent(1996,90);
   histo3->SetBinContent(1997,89);
   histo3->SetBinContent(1998,111);
   histo3->SetBinContent(1999,38);
   histo3->SetBinContent(2001,8);
   histo3->SetBinContent(2046,232);
   histo3->SetBinContent(2047,112);
   histo3->SetBinContent(2065,4);
   histo3->SetBinContent(2098,5);
   histo3->SetBinContent(2111,2);
   histo3->SetBinContent(2112,6);
   histo3->SetBinContent(2113,32);
   histo3->SetBinContent(2117,5);
   histo3->SetBinContent(2119,5);
   histo3->SetBinContent(2120,3);
   histo3->SetBinContent(2122,7);
   histo3->SetBinContent(2126,5);
   histo3->SetBinContent(2127,6);
   histo3->SetBinContent(2129,1);
   histo3->SetBinContent(2139,4);
   histo3->SetBinContent(2140,3);
   histo3->SetBinContent(2141,4);
   histo3->SetBinContent(2144,7);
   histo3->SetBinContent(2145,2);
   histo3->SetBinContent(2146,97);
   histo3->SetBinContent(2147,97);
   histo3->SetBinContent(2148,209);
   histo3->SetBinContent(2151,1);
   histo3->SetBinContent(2152,228);
   histo3->SetBinContent(2153,224);
   histo3->SetBinContent(2154,131);
   histo3->SetBinContent(2155,17);
   histo3->SetBinContent(2156,12);
   histo3->SetBinContent(2157,1);
   histo3->SetBinContent(2158,7);
   histo3->SetBinContent(2161,3);
   histo3->SetBinContent(2163,3);
   histo3->SetBinContent(2165,2);
   histo3->SetBinContent(2168,1);
   histo3->SetBinContent(2169,3);
   histo3->SetBinContent(2170,4);
   histo3->SetBinContent(2173,49);
   histo3->SetBinContent(2174,16);
   histo3->SetBinContent(2177,3);
   histo3->SetBinContent(2179,8);
   histo3->SetBinContent(2184,27);
   histo3->SetBinContent(2186,4);
   histo3->SetBinContent(2187,123);
   histo3->SetBinContent(2188,11);
   histo3->SetBinContent(2189,4);
   histo3->SetBinContent(2190,4);
   histo3->SetBinContent(2311,2);
   histo3->SetBinContent(2313,15);
   histo3->SetBinContent(2321,7);
   histo3->SetBinContent(2323,6);
   histo3->SetBinContent(2324,17);
   histo3->SetBinContent(2329,1);
   histo3->SetBinContent(2330,18);
   histo3->SetBinContent(2343,11);
   histo3->SetBinContent(2347,4);
   histo3->SetBinContent(2360,18);
   histo3->SetBinContent(2361,6);
   histo3->SetBinContent(2500,10);
   histo3->SetBinContent(2501,9);
   histo3->SetBinContent(2506,1);
   histo3->SetBinContent(2548,16);
   histo3->SetBinContent(2551,4);
   histo3->SetBinContent(2688,24);
   histo3->SetBinContent(2711,2);
   histo3->SetBinContent(3052,6);
   histo3->SetBinContent(3062,4);
   histo3->SetBinContent(3089,47);
   histo3->SetBinContent(3800,9);
   histo3->SetBinContent(4013,18);
   histo3->SetBinContent(4041,11);
   histo3->SetBinContent(4183,2);
   histo3->SetBinContent(4540,25);
   histo3->SetBinContent(4567,55);
   histo3->SetBinContent(4573,1);
   histo3->SetBinContent(4576,1);
   histo3->SetBinContent(4578,2);
   histo3->SetBinContent(4583,14);
   histo3->SetBinContent(4600,3);
   histo3->SetBinContent(4624,9);
   histo3->SetBinContent(5149,28);
   histo3->SetBinContent(5695,4);
   histo3->SetBinContent(5696,34);
   histo3->SetBinContent(5705,14);
   histo3->SetBinContent(5706,1);
   histo3->SetBinContent(5708,2);
   histo3->SetBinContent(5709,17);
   histo3->SetBinContent(5713,3);
   histo3->SetBinContent(5714,2);
   histo3->SetBinContent(5718,10);
   histo3->SetBinContent(5850,2);
   histo3->SetBinContent(5855,5);
   histo3->SetBinContent(5856,3);
   histo3->SetBinContent(5859,2);
   histo3->SetBinContent(5861,18);
   histo3->SetBinContent(5862,73);
   histo3->SetBinContent(5863,44);
   histo3->SetBinContent(5870,13);
   histo3->SetBinContent(5874,10);
   histo3->SetBinContent(5876,10);
   histo3->SetBinContent(5877,12);
   histo3->SetBinContent(5878,2);
   histo3->SetBinContent(5880,28);
   histo3->SetBinContent(5881,2);
   histo3->SetBinContent(5882,52);
   histo3->SetBinContent(5883,24);
   histo3->SetBinContent(5885,48);
   histo3->SetBinContent(5887,72);
   histo3->SetBinContent(5888,30);
   histo3->SetBinContent(5889,25);
   histo3->SetBinContent(5890,15);
   histo3->SetBinContent(5893,49);
   histo3->SetBinContent(5894,20);
   histo3->SetBinContent(5895,83);
   histo3->SetBinContent(5896,12);
   histo3->SetBinContent(5897,9);
   histo3->SetBinContent(5899,9);
   histo3->SetBinContent(5900,1);
   histo3->SetBinContent(5901,15);
   histo3->SetBinContent(5902,76);
   histo3->SetBinContent(5906,12);
   histo3->SetBinContent(5907,8);
   histo3->SetBinContent(5908,25);
   histo3->SetBinContent(5909,9);
   histo3->SetBinContent(5910,13);
   histo3->SetBinContent(5913,12);
   histo3->SetBinContent(5917,22);
   histo3->SetBinContent(5918,64);
   histo3->SetBinContent(5923,8);
   histo3->SetBinContent(5924,12);
   histo3->SetBinContent(5925,52);
   histo3->SetBinContent(5929,3);
   histo3->SetBinContent(5930,40);
   histo3->SetMinimum(1);
   histo3->SetMaximum(2000000);
   histo3->SetEntries(1781053);
   histo3->SetContour(100);
   histo3->SetContourLevel(0,1);
   histo3->SetContourLevel(1,1.15614);
   histo3->SetContourLevel(2,1.336659);
   histo3->SetContourLevel(3,1.545364);
   histo3->SetContourLevel(4,1.786657);
   histo3->SetContourLevel(5,2.065625);
   histo3->SetContourLevel(6,2.388151);
   histo3->SetContourLevel(7,2.761036);
   histo3->SetContourLevel(8,3.192143);
   histo3->SetContourLevel(9,3.690564);
   histo3->SetContourLevel(10,4.266807);
   histo3->SetContourLevel(11,4.933025);
   histo3->SetContourLevel(12,5.703266);
   histo3->SetContourLevel(13,6.593772);
   histo3->SetContourLevel(14,7.623321);
   histo3->SetContourLevel(15,8.813624);
   histo3->SetContourLevel(16,10.18978);
   histo3->SetContourLevel(17,11.78081);
   histo3->SetContourLevel(18,13.62026);
   histo3->SetContourLevel(19,15.74692);
   histo3->SetContourLevel(20,18.20564);
   histo3->SetContourLevel(21,21.04826);
   histo3->SetContourLevel(22,24.33473);
   histo3->SetContourLevel(23,28.13435);
   histo3->SetContourLevel(24,32.52724);
   histo3->SetContourLevel(25,37.60603);
   histo3->SetContourLevel(26,43.47782);
   histo3->SetContourLevel(27,50.26644);
   histo3->SetContourLevel(28,58.11502);
   histo3->SetContourLevel(29,67.18908);
   histo3->SetContourLevel(30,77.67996);
   histo3->SetContourLevel(31,89.80888);
   histo3->SetContourLevel(32,103.8316);
   histo3->SetContourLevel(33,120.0438);
   histo3->SetContourLevel(34,138.7875);
   histo3->SetContourLevel(35,160.4577);
   histo3->SetContourLevel(36,185.5115);
   histo3->SetContourLevel(37,214.4772);
   histo3->SetContourLevel(38,247.9656);
   histo3->SetContourLevel(39,286.6828);
   histo3->SetContourLevel(40,331.4454);
   histo3->SetContourLevel(41,383.1972);
   histo3->SetContourLevel(42,443.0295);
   histo3->SetContourLevel(43,512.2039);
   histo3->SetContourLevel(44,592.1793);
   histo3->SetContourLevel(45,684.6419);
   histo3->SetContourLevel(46,791.5417);
   histo3->SetContourLevel(47,915.1328);
   histo3->SetContourLevel(48,1058.021);
   histo3->SetContourLevel(49,1223.22);
   histo3->SetContourLevel(50,1414.214);
   histo3->SetContourLevel(51,1635.028);
   histo3->SetContourLevel(52,1890.321);
   histo3->SetContourLevel(53,2185.475);
   histo3->SetContourLevel(54,2526.715);
   histo3->SetContourLevel(55,2921.235);
   histo3->SetContourLevel(56,3377.356);
   histo3->SetContourLevel(57,3904.695);
   histo3->SetContourLevel(58,4514.373);
   histo3->SetContourLevel(59,5219.245);
   histo3->SetContourLevel(60,6034.176);
   histo3->SetContourLevel(61,6976.351);
   histo3->SetContourLevel(62,8065.636);
   histo3->SetContourLevel(63,9325.001);
   histo3->SetContourLevel(64,10781);
   histo3->SetContourLevel(65,12464.35);
   histo3->SetContourLevel(66,14410.52);
   histo3->SetContourLevel(67,16660.58);
   histo3->SetContourLevel(68,19261.96);
   histo3->SetContourLevel(69,22269.51);
   histo3->SetContourLevel(70,25746.67);
   histo3->SetContourLevel(71,29766.74);
   histo3->SetContourLevel(72,34414.51);
   histo3->SetContourLevel(73,39787.98);
   histo3->SetContourLevel(74,46000.46);
   histo3->SetContourLevel(75,53182.96);
   histo3->SetContourLevel(76,61486.93);
   histo3->SetContourLevel(77,71087.48);
   histo3->SetContourLevel(78,82187.05);
   histo3->SetContourLevel(79,95019.71);
   histo3->SetContourLevel(80,109856.1);
   histo3->SetContourLevel(81,127008.9);
   histo3->SetContourLevel(82,146840.1);
   histo3->SetContourLevel(83,169767.6);
   histo3->SetContourLevel(84,196275.1);
   histo3->SetContourLevel(85,226921.4);
   histo3->SetContourLevel(86,262352.9);
   histo3->SetContourLevel(87,303316.5);
   histo3->SetContourLevel(88,350676.3);
   histo3->SetContourLevel(89,405430.8);
   histo3->SetContourLevel(90,468734.6);
   histo3->SetContourLevel(91,541922.6);
   histo3->SetContourLevel(92,626538.3);
   histo3->SetContourLevel(93,724365.7);
   histo3->SetContourLevel(94,837468);
   histo3->SetContourLevel(95,968229.9);
   histo3->SetContourLevel(96,1119409);
   histo3->SetContourLevel(97,1294193);
   histo3->SetContourLevel(98,1496268);
   histo3->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo3);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo3->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo3");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 1781053");
   AText = ptstats->AddText("Mean x =  5.445");
   AText = ptstats->AddText("Mean y =  4.814");
   AText = ptstats->AddText("Std Dev x =   1260");
   AText = ptstats->AddText("Std Dev y =  11.94");
   AText = ptstats->AddText("0|   1044|0");
   AText = ptstats->AddText("0|1780009|0");
   AText = ptstats->AddText("0|      0|0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo3);
   histo3->SetLineWidth(2);
   histo3->SetMarkerStyle(20);
   histo3->SetMarkerSize(1.2);
   histo3->GetXaxis()->SetTitle("z [mm]");
   histo3->GetXaxis()->SetLabelFont(42);
   histo3->GetXaxis()->SetLabelSize(0.05);
   histo3->GetXaxis()->SetTitleSize(0.05);
   histo3->GetXaxis()->SetTitleOffset(1.05);
   histo3->GetXaxis()->SetTitleFont(42);
   histo3->GetYaxis()->SetTitle("r [mm]");
   histo3->GetYaxis()->SetLabelFont(42);
   histo3->GetYaxis()->SetLabelSize(0.05);
   histo3->GetYaxis()->SetTitleSize(0.05);
   histo3->GetYaxis()->SetTitleOffset(1.4);
   histo3->GetYaxis()->SetTitleFont(42);
   histo3->GetZaxis()->SetTitle("# of origins");
   histo3->GetZaxis()->SetLabelFont(42);
   histo3->GetZaxis()->SetLabelSize(0.05);
   histo3->GetZaxis()->SetTitleSize(0.05);
   histo3->GetZaxis()->SetTitleOffset(1.3);
   histo3->GetZaxis()->SetTitleFont(42);
   histo3->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("20ns <= Time < 30ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hitmaps_particleorigins_hittime_histo4_SiVertexEndcapSiVertexBarrel.cxx <==
void hitmaps_particleorigins_hittime_histo4_SiVertexEndcapSiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Jul 27 14:16:59 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-5196.97,-30.30458,5409.091,245.1916);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogz();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH2D *histo4 = new TH2D("histo4","30ns <= Time < 50ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap",185,-3500,3500,30,0,212.132);
   histo4->SetBinContent(189,90);
   histo4->SetBinContent(190,52);
   histo4->SetBinContent(191,85);
   histo4->SetBinContent(192,82);
   histo4->SetBinContent(193,1978);
   histo4->SetBinContent(194,1118);
   histo4->SetBinContent(195,56);
   histo4->SetBinContent(196,33);
   histo4->SetBinContent(197,144);
   histo4->SetBinContent(204,2);
   histo4->SetBinContent(280,227858);
   histo4->SetBinContent(312,1);
   histo4->SetBinContent(363,119);
   histo4->SetBinContent(364,24);
   histo4->SetBinContent(365,9);
   histo4->SetBinContent(366,1340);
   histo4->SetBinContent(367,1989);
   histo4->SetBinContent(368,153);
   histo4->SetBinContent(369,75);
   histo4->SetBinContent(370,26);
   histo4->SetBinContent(371,5);
   histo4->SetBinContent(376,30);
   histo4->SetBinContent(377,92);
   histo4->SetBinContent(378,94);
   histo4->SetBinContent(379,261);
   histo4->SetBinContent(380,1347);
   histo4->SetBinContent(381,846);
   histo4->SetBinContent(382,35);
   histo4->SetBinContent(383,22);
   histo4->SetBinContent(384,13);
   histo4->SetBinContent(409,8);
   histo4->SetBinContent(427,9);
   histo4->SetBinContent(464,58);
   histo4->SetBinContent(465,271);
   histo4->SetBinContent(466,47);
   histo4->SetBinContent(467,63);
   histo4->SetBinContent(468,101);
   histo4->SetBinContent(469,305);
   histo4->SetBinContent(470,10);
   histo4->SetBinContent(487,3);
   histo4->SetBinContent(492,4);
   histo4->SetBinContent(496,12);
   histo4->SetBinContent(538,1);
   histo4->SetBinContent(551,42);
   histo4->SetBinContent(552,72);
   histo4->SetBinContent(553,673);
   histo4->SetBinContent(554,1586);
   histo4->SetBinContent(555,309);
   histo4->SetBinContent(556,135);
   histo4->SetBinContent(557,86);
   histo4->SetBinContent(558,51);
   histo4->SetBinContent(563,154);
   histo4->SetBinContent(564,164);
   histo4->SetBinContent(565,315);
   histo4->SetBinContent(566,473);
   histo4->SetBinContent(567,2211);
   histo4->SetBinContent(568,778);
   histo4->SetBinContent(569,49);
   histo4->SetBinContent(570,8);
   histo4->SetBinContent(571,4);
   histo4->SetBinContent(583,1);
   histo4->SetBinContent(593,2);
   histo4->SetBinContent(647,136);
   histo4->SetBinContent(648,391);
   histo4->SetBinContent(649,212);
   histo4->SetBinContent(650,370);
   histo4->SetBinContent(651,231);
   histo4->SetBinContent(652,49);
   histo4->SetBinContent(653,32);
   histo4->SetBinContent(654,6);
   histo4->SetBinContent(655,6);
   histo4->SetBinContent(656,49);
   histo4->SetBinContent(657,425);
   histo4->SetBinContent(658,191);
   histo4->SetBinContent(659,482);
   histo4->SetBinContent(660,291);
   histo4->SetBinContent(661,174);
   histo4->SetBinContent(663,6);
   histo4->SetBinContent(713,1);
   histo4->SetBinContent(714,1);
   histo4->SetBinContent(737,38);
   histo4->SetBinContent(738,39);
   histo4->SetBinContent(739,54);
   histo4->SetBinContent(740,627);
   histo4->SetBinContent(741,2519);
   histo4->SetBinContent(742,510);
   histo4->SetBinContent(743,291);
   histo4->SetBinContent(744,236);
   histo4->SetBinContent(745,154);
   histo4->SetBinContent(748,13);
   histo4->SetBinContent(750,171);
   histo4->SetBinContent(751,381);
   histo4->SetBinContent(752,406);
   histo4->SetBinContent(753,782);
   histo4->SetBinContent(754,3351);
   histo4->SetBinContent(755,910);
   histo4->SetBinContent(756,27);
   histo4->SetBinContent(757,6);
   histo4->SetBinContent(758,24);
   histo4->SetBinContent(795,16);
   histo4->SetBinContent(822,13);
   histo4->SetBinContent(829,8);
   histo4->SetBinContent(830,94);
   histo4->SetBinContent(831,153);
   histo4->SetBinContent(832,318);
   histo4->SetBinContent(833,296);
   histo4->SetBinContent(834,179);
   histo4->SetBinContent(836,25);
   histo4->SetBinContent(837,9);
   histo4->SetBinContent(838,33);
   histo4->SetBinContent(839,49);
   histo4->SetBinContent(840,148);
   histo4->SetBinContent(841,166);
   histo4->SetBinContent(842,234);
   histo4->SetBinContent(843,66);
   histo4->SetBinContent(844,48);
   histo4->SetBinContent(845,13);
   histo4->SetBinContent(846,14);
   histo4->SetBinContent(847,4);
   histo4->SetBinContent(848,221);
   histo4->SetBinContent(849,298);
   histo4->SetBinContent(850,434);
   histo4->SetBinContent(851,337);
   histo4->SetBinContent(852,89);
   histo4->SetBinContent(864,3);
   histo4->SetBinContent(865,8);
   histo4->SetBinContent(871,4);
   histo4->SetBinContent(879,4);
   histo4->SetBinContent(881,12);
   histo4->SetBinContent(924,76);
   histo4->SetBinContent(925,5);
   histo4->SetBinContent(926,67);
   histo4->SetBinContent(927,909);
   histo4->SetBinContent(928,3793);
   histo4->SetBinContent(929,712);
   histo4->SetBinContent(930,456);
   histo4->SetBinContent(931,354);
   histo4->SetBinContent(932,111);
   histo4->SetBinContent(937,46);
   histo4->SetBinContent(938,205);
   histo4->SetBinContent(939,194);
   histo4->SetBinContent(940,617);
   histo4->SetBinContent(941,3318);
   histo4->SetBinContent(942,967);
   histo4->SetBinContent(943,63);
   histo4->SetBinContent(944,27);
   histo4->SetBinContent(945,106);
   histo4->SetBinContent(953,10);
   histo4->SetBinContent(960,5);
   histo4->SetBinContent(977,6);
   histo4->SetBinContent(992,2);
   histo4->SetBinContent(995,13);
   histo4->SetBinContent(1002,9);
   histo4->SetBinContent(1013,87);
   histo4->SetBinContent(1014,67);
   histo4->SetBinContent(1015,45);
   histo4->SetBinContent(1016,114);
   histo4->SetBinContent(1017,41);
   histo4->SetBinContent(1019,37);
   histo4->SetBinContent(1020,6);
   histo4->SetBinContent(1021,5);
   histo4->SetBinContent(1022,18);
   histo4->SetBinContent(1023,2);
   histo4->SetBinContent(1025,31);
   histo4->SetBinContent(1026,15);
   histo4->SetBinContent(1027,91);
   histo4->SetBinContent(1028,181);
   histo4->SetBinContent(1029,127);
   histo4->SetBinContent(1030,74);
   histo4->SetBinContent(1031,13);
   histo4->SetBinContent(1032,12);
   histo4->SetBinContent(1033,11);
   histo4->SetBinContent(1034,62);
   histo4->SetBinContent(1036,22);
   histo4->SetBinContent(1037,14);
   histo4->SetBinContent(1038,4);
   histo4->SetBinContent(1039,2);
   histo4->SetBinContent(1040,167);
   histo4->SetBinContent(1041,133);
   histo4->SetBinContent(1042,46);
   histo4->SetBinContent(1043,6);
   histo4->SetBinContent(1044,5);
   histo4->SetBinContent(1055,2);
   histo4->SetBinContent(1084,7);
   histo4->SetBinContent(1092,9);
   histo4->SetBinContent(1111,53);
   histo4->SetBinContent(1112,15);
   histo4->SetBinContent(1113,28);
   histo4->SetBinContent(1114,1079);
   histo4->SetBinContent(1115,3675);
   histo4->SetBinContent(1116,644);
   histo4->SetBinContent(1117,144);
   histo4->SetBinContent(1118,153);
   histo4->SetBinContent(1119,64);
   histo4->SetBinContent(1124,53);
   histo4->SetBinContent(1125,1);
   histo4->SetBinContent(1126,48);
   histo4->SetBinContent(1127,182);
   histo4->SetBinContent(1128,2324);
   histo4->SetBinContent(1129,616);
   histo4->SetBinContent(1130,33);
   histo4->SetBinContent(1131,52);
   histo4->SetBinContent(1132,175);
   histo4->SetBinContent(1159,8);
   histo4->SetBinContent(1178,5);
   histo4->SetBinContent(1195,17);
   histo4->SetBinContent(1196,39);
   histo4->SetBinContent(1197,36);
   histo4->SetBinContent(1198,68);
   histo4->SetBinContent(1199,73);
   histo4->SetBinContent(1200,8);
   histo4->SetBinContent(1202,15);
   histo4->SetBinContent(1204,3);
   histo4->SetBinContent(1208,11);
   histo4->SetBinContent(1209,8);
   histo4->SetBinContent(1210,10);
   histo4->SetBinContent(1211,19);
   histo4->SetBinContent(1212,14);
   histo4->SetBinContent(1213,35);
   histo4->SetBinContent(1214,164);
   histo4->SetBinContent(1215,242);
   histo4->SetBinContent(1216,61);
   histo4->SetBinContent(1217,78);
   histo4->SetBinContent(1218,51);
   histo4->SetBinContent(1219,10);
   histo4->SetBinContent(1220,12);
   histo4->SetBinContent(1222,7);
   histo4->SetBinContent(1225,15);
   histo4->SetBinContent(1226,58);
   histo4->SetBinContent(1228,15);
   histo4->SetBinContent(1229,6);
   histo4->SetBinContent(1230,41);
   histo4->SetBinContent(1231,70);
   histo4->SetBinContent(1232,84);
   histo4->SetBinContent(1233,1);
   histo4->SetBinContent(1234,46);
   histo4->SetBinContent(1235,7);
   histo4->SetBinContent(1240,11);
   histo4->SetBinContent(1243,10);
   histo4->SetBinContent(1298,67);
   histo4->SetBinContent(1299,154);
   histo4->SetBinContent(1300,8);
   histo4->SetBinContent(1301,450);
   histo4->SetBinContent(1302,2031);
   histo4->SetBinContent(1303,242);
   histo4->SetBinContent(1304,47);
   histo4->SetBinContent(1305,11);
   histo4->SetBinContent(1306,6);
   histo4->SetBinContent(1311,74);
   histo4->SetBinContent(1314,6);
   histo4->SetBinContent(1315,991);
   histo4->SetBinContent(1316,494);
   histo4->SetBinContent(1317,19);
   histo4->SetBinContent(1318,43);
   histo4->SetBinContent(1319,239);
   histo4->SetBinContent(1357,3);
   histo4->SetBinContent(1362,11);
   histo4->SetBinContent(1367,14);
   histo4->SetBinContent(1379,7);
   histo4->SetBinContent(1380,12);
   histo4->SetBinContent(1381,8);
   histo4->SetBinContent(1382,15);
   histo4->SetBinContent(1384,17);
   histo4->SetBinContent(1385,8);
   histo4->SetBinContent(1396,44);
   histo4->SetBinContent(1399,7);
   histo4->SetBinContent(1400,43);
   histo4->SetBinContent(1401,18);
   histo4->SetBinContent(1402,28);
   histo4->SetBinContent(1403,30);
   histo4->SetBinContent(1404,15);
   histo4->SetBinContent(1405,1);
   histo4->SetBinContent(1406,1);
   histo4->SetBinContent(1422,7);
   histo4->SetBinContent(1423,16);
   histo4->SetBinContent(1424,22);
   histo4->SetBinContent(1442,4);
   histo4->SetBinContent(1464,3);
   histo4->SetBinContent(1481,9);
   histo4->SetBinContent(1485,109);
   histo4->SetBinContent(1486,79);
   histo4->SetBinContent(1487,45);
   histo4->SetBinContent(1488,438);
   histo4->SetBinContent(1489,1330);
   histo4->SetBinContent(1490,105);
   histo4->SetBinContent(1491,7);
   histo4->SetBinContent(1492,42);
   histo4->SetBinContent(1493,84);
   histo4->SetBinContent(1502,19);
   histo4->SetBinContent(1503,140);
   histo4->SetBinContent(1504,4);
   histo4->SetBinContent(1505,16);
   histo4->SetBinContent(1506,118);
   histo4->SetBinContent(1509,10);
   histo4->SetBinContent(1552,6);
   histo4->SetBinContent(1561,21);
   histo4->SetBinContent(1562,4);
   histo4->SetBinContent(1563,21);
   histo4->SetBinContent(1564,46);
   histo4->SetBinContent(1565,4);
   histo4->SetBinContent(1575,2);
   histo4->SetBinContent(1580,6);
   histo4->SetBinContent(1583,8);
   histo4->SetBinContent(1584,13);
   histo4->SetBinContent(1587,13);
   histo4->SetBinContent(1589,24);
   histo4->SetBinContent(1590,3);
   histo4->SetBinContent(1592,15);
   histo4->SetBinContent(1594,23);
   histo4->SetBinContent(1596,4);
   histo4->SetBinContent(1598,7);
   histo4->SetBinContent(1599,31);
   histo4->SetBinContent(1600,2);
   histo4->SetBinContent(1601,18);
   histo4->SetBinContent(1607,14);
   histo4->SetBinContent(1608,6);
   histo4->SetBinContent(1610,11);
   histo4->SetBinContent(1612,16);
   histo4->SetBinContent(1613,19);
   histo4->SetBinContent(1615,35);
   histo4->SetBinContent(1616,31);
   histo4->SetBinContent(1619,9);
   histo4->SetBinContent(1636,4);
   histo4->SetBinContent(1672,22);
   histo4->SetBinContent(1673,28);
   histo4->SetBinContent(1674,11);
   histo4->SetBinContent(1675,39);
   histo4->SetBinContent(1676,13);
   histo4->SetBinContent(1690,26);
   histo4->SetBinContent(1692,8);
   histo4->SetBinContent(1693,52);
   histo4->SetBinContent(1745,45);
   histo4->SetBinContent(1746,6);
   histo4->SetBinContent(1747,7);
   histo4->SetBinContent(1752,22);
   histo4->SetBinContent(1762,3);
   histo4->SetBinContent(1768,2);
   histo4->SetBinContent(1769,9);
   histo4->SetBinContent(1773,2);
   histo4->SetBinContent(1774,5);
   histo4->SetBinContent(1775,15);
   histo4->SetBinContent(1776,35);
   histo4->SetBinContent(1777,3);
   histo4->SetBinContent(1778,49);
   histo4->SetBinContent(1779,4);
   histo4->SetBinContent(1782,8);
   histo4->SetBinContent(1806,72);
   histo4->SetBinContent(1859,96);
   histo4->SetBinContent(1860,9);
   histo4->SetBinContent(1861,15);
   histo4->SetBinContent(1862,16);
   histo4->SetBinContent(1863,1);
   histo4->SetBinContent(1877,12);
   histo4->SetBinContent(1880,24);
   histo4->SetBinContent(1890,5);
   histo4->SetBinContent(1929,4);
   histo4->SetBinContent(1933,4);
   histo4->SetBinContent(1958,5);
   histo4->SetBinContent(1959,4);
   histo4->SetBinContent(1960,20);
   histo4->SetBinContent(1963,3);
   histo4->SetBinContent(1964,4);
   histo4->SetBinContent(1966,12);
   histo4->SetBinContent(1968,8);
   histo4->SetBinContent(1986,1);
   histo4->SetBinContent(1990,4);
   histo4->SetBinContent(1995,22);
   histo4->SetBinContent(1996,26);
   histo4->SetBinContent(1997,2);
   histo4->SetBinContent(2023,2);
   histo4->SetBinContent(2025,6);
   histo4->SetBinContent(2046,8);
   histo4->SetBinContent(2047,6);
   histo4->SetBinContent(2065,8);
   histo4->SetBinContent(2098,6);
   histo4->SetBinContent(2109,25);
   histo4->SetBinContent(2146,4);
   histo4->SetBinContent(2148,8);
   histo4->SetBinContent(2152,14);
   histo4->SetBinContent(2153,3);
   histo4->SetBinContent(2154,1);
   histo4->SetBinContent(2163,6);
   histo4->SetBinContent(2187,10);
   histo4->SetBinContent(2299,10);
   histo4->SetBinContent(2313,8);
   histo4->SetBinContent(2362,8);
   histo4->SetBinContent(2378,15);
   histo4->SetBinContent(2416,17);
   histo4->SetBinContent(2483,2);
   histo4->SetBinContent(2500,3);
   histo4->SetBinContent(2514,4);
   histo4->SetBinContent(2538,4);
   histo4->SetBinContent(2548,11);
   histo4->SetBinContent(2550,20);
   histo4->SetBinContent(2608,4);
   histo4->SetBinContent(2670,10);
   histo4->SetBinContent(2711,2);
   histo4->SetBinContent(3296,3);
   histo4->SetBinContent(3432,11);
   histo4->SetBinContent(3458,1);
   histo4->SetBinContent(4213,3);
   histo4->SetBinContent(5129,2);
   histo4->SetBinContent(5697,3);
   histo4->SetBinContent(5705,4);
   histo4->SetBinContent(5854,15);
   histo4->SetBinContent(5862,4);
   histo4->SetBinContent(5871,22);
   histo4->SetBinContent(5873,16);
   histo4->SetBinContent(5876,1);
   histo4->SetBinContent(5878,30);
   histo4->SetBinContent(5882,4);
   histo4->SetBinContent(5884,44);
   histo4->SetBinContent(5889,2);
   histo4->SetBinContent(5897,3);
   histo4->SetBinContent(5901,44);
   histo4->SetBinContent(5902,19);
   histo4->SetBinContent(5912,21);
   histo4->SetMinimum(1);
   histo4->SetMaximum(2000000);
   histo4->SetEntries(296543);
   histo4->SetContour(100);
   histo4->SetContourLevel(0,1);
   histo4->SetContourLevel(1,1.15614);
   histo4->SetContourLevel(2,1.336659);
   histo4->SetContourLevel(3,1.545364);
   histo4->SetContourLevel(4,1.786657);
   histo4->SetContourLevel(5,2.065625);
   histo4->SetContourLevel(6,2.388151);
   histo4->SetContourLevel(7,2.761036);
   histo4->SetContourLevel(8,3.192143);
   histo4->SetContourLevel(9,3.690564);
   histo4->SetContourLevel(10,4.266807);
   histo4->SetContourLevel(11,4.933025);
   histo4->SetContourLevel(12,5.703266);
   histo4->SetContourLevel(13,6.593772);
   histo4->SetContourLevel(14,7.623321);
   histo4->SetContourLevel(15,8.813624);
   histo4->SetContourLevel(16,10.18978);
   histo4->SetContourLevel(17,11.78081);
   histo4->SetContourLevel(18,13.62026);
   histo4->SetContourLevel(19,15.74692);
   histo4->SetContourLevel(20,18.20564);
   histo4->SetContourLevel(21,21.04826);
   histo4->SetContourLevel(22,24.33473);
   histo4->SetContourLevel(23,28.13435);
   histo4->SetContourLevel(24,32.52724);
   histo4->SetContourLevel(25,37.60603);
   histo4->SetContourLevel(26,43.47782);
   histo4->SetContourLevel(27,50.26644);
   histo4->SetContourLevel(28,58.11502);
   histo4->SetContourLevel(29,67.18908);
   histo4->SetContourLevel(30,77.67996);
   histo4->SetContourLevel(31,89.80888);
   histo4->SetContourLevel(32,103.8316);
   histo4->SetContourLevel(33,120.0438);
   histo4->SetContourLevel(34,138.7875);
   histo4->SetContourLevel(35,160.4577);
   histo4->SetContourLevel(36,185.5115);
   histo4->SetContourLevel(37,214.4772);
   histo4->SetContourLevel(38,247.9656);
   histo4->SetContourLevel(39,286.6828);
   histo4->SetContourLevel(40,331.4454);
   histo4->SetContourLevel(41,383.1972);
   histo4->SetContourLevel(42,443.0295);
   histo4->SetContourLevel(43,512.2039);
   histo4->SetContourLevel(44,592.1793);
   histo4->SetContourLevel(45,684.6419);
   histo4->SetContourLevel(46,791.5417);
   histo4->SetContourLevel(47,915.1328);
   histo4->SetContourLevel(48,1058.021);
   histo4->SetContourLevel(49,1223.22);
   histo4->SetContourLevel(50,1414.214);
   histo4->SetContourLevel(51,1635.028);
   histo4->SetContourLevel(52,1890.321);
   histo4->SetContourLevel(53,2185.475);
   histo4->SetContourLevel(54,2526.715);
   histo4->SetContourLevel(55,2921.235);
   histo4->SetContourLevel(56,3377.356);
   histo4->SetContourLevel(57,3904.695);
   histo4->SetContourLevel(58,4514.373);
   histo4->SetContourLevel(59,5219.245);
   histo4->SetContourLevel(60,6034.176);
   histo4->SetContourLevel(61,6976.351);
   histo4->SetContourLevel(62,8065.636);
   histo4->SetContourLevel(63,9325.001);
   histo4->SetContourLevel(64,10781);
   histo4->SetContourLevel(65,12464.35);
   histo4->SetContourLevel(66,14410.52);
   histo4->SetContourLevel(67,16660.58);
   histo4->SetContourLevel(68,19261.96);
   histo4->SetContourLevel(69,22269.51);
   histo4->SetContourLevel(70,25746.67);
   histo4->SetContourLevel(71,29766.74);
   histo4->SetContourLevel(72,34414.51);
   histo4->SetContourLevel(73,39787.98);
   histo4->SetContourLevel(74,46000.46);
   histo4->SetContourLevel(75,53182.96);
   histo4->SetContourLevel(76,61486.93);
   histo4->SetContourLevel(77,71087.48);
   histo4->SetContourLevel(78,82187.05);
   histo4->SetContourLevel(79,95019.71);
   histo4->SetContourLevel(80,109856.1);
   histo4->SetContourLevel(81,127008.9);
   histo4->SetContourLevel(82,146840.1);
   histo4->SetContourLevel(83,169767.6);
   histo4->SetContourLevel(84,196275.1);
   histo4->SetContourLevel(85,226921.4);
   histo4->SetContourLevel(86,262352.9);
   histo4->SetContourLevel(87,303316.5);
   histo4->SetContourLevel(88,350676.3);
   histo4->SetContourLevel(89,405430.8);
   histo4->SetContourLevel(90,468734.6);
   histo4->SetContourLevel(91,541922.6);
   histo4->SetContourLevel(92,626538.3);
   histo4->SetContourLevel(93,724365.7);
   histo4->SetContourLevel(94,837468);
   histo4->SetContourLevel(95,968229.9);
   histo4->SetContourLevel(96,1119409);
   histo4->SetContourLevel(97,1294193);
   histo4->SetContourLevel(98,1496268);
   histo4->SetContourLevel(99,1729895);
   
   TPaletteAxis *palette = new TPaletteAxis(3553.03,0,4030.303,212.132,histo4);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   histo4->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.6,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("histo4");
   AText->SetTextSize(0.03066667);
   AText = ptstats->AddText("Entries = 296543 ");
   AText = ptstats->AddText("Mean x =  13.11");
   AText = ptstats->AddText("Mean y =  5.805");
   AText = ptstats->AddText("Std Dev x =   1446");
   AText = ptstats->AddText("Std Dev y =  12.34");
   AText = ptstats->AddText(" 0|    225|0");
   AText = ptstats->AddText("13| 296305|0");
   AText = ptstats->AddText(" 0|      0|0");
   ptstats->SetOptStat(111111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   histo4->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(histo4);
   histo4->SetLineWidth(2);
   histo4->SetMarkerStyle(20);
   histo4->SetMarkerSize(1.2);
   histo4->GetXaxis()->SetTitle("z [mm]");
   histo4->GetXaxis()->SetLabelFont(42);
   histo4->GetXaxis()->SetLabelSize(0.05);
   histo4->GetXaxis()->SetTitleSize(0.05);
   histo4->GetXaxis()->SetTitleOffset(1.05);
   histo4->GetXaxis()->SetTitleFont(42);
   histo4->GetYaxis()->SetTitle("r [mm]");
   histo4->GetYaxis()->SetLabelFont(42);
   histo4->GetYaxis()->SetLabelSize(0.05);
   histo4->GetYaxis()->SetTitleSize(0.05);
   histo4->GetYaxis()->SetTitleOffset(1.4);
   histo4->GetYaxis()->SetTitleFont(42);
   histo4->GetZaxis()->SetTitle("# of origins");
   histo4->GetZaxis()->SetLabelFont(42);
   histo4->GetZaxis()->SetLabelSize(0.05);
   histo4->GetZaxis()->SetTitleSize(0.05);
   histo4->GetZaxis()->SetTitleOffset(1.3);
   histo4->GetZaxis()->SetTitleFont(42);
   histo4->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("30ns <= Time < 50ns, Particle origins for those hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/hittime_SiVertexBarrel.cxx <==
void hittime_SiVertexBarrel()
{
//=========Macro generated from canvas: canvas1/canvas
//=========  (Fri Jun 17 16:24:38 2016) by ROOT version6.06/04
   TCanvas *canvas1 = new TCanvas("canvas1", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas1->SetHighLightColor(2);
   canvas1->Range(-16.9697,-14.14214,89.09091,114.4227);
   canvas1->SetFillColor(0);
   canvas1->SetBorderMode(0);
   canvas1->SetBorderSize(2);
   canvas1->SetTickx(1);
   canvas1->SetTicky(1);
   canvas1->SetLeftMargin(0.16);
   canvas1->SetRightMargin(0.18);
   canvas1->SetTopMargin(0.12);
   canvas1->SetFrameBorderMode(0);
   canvas1->SetFrameBorderMode(0);
   
   TH2D *HitTime_SiVertexBarrel_bunch1 = new TH2D("HitTime_SiVertexBarrel_bunch#1","Radial position of hits over hit time, SiVertexBarrel",70,0,70,98,0,98.99495);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1009,33);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1010,8);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1011,10);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1031,12);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1032,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1033,3);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1034,3);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1081,281);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1082,90);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1083,45);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1084,6);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1085,4);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1103,57);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1104,10);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1105,13);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1106,18);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1107,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1108,34);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1111,6);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1153,288);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1154,80);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1155,29);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1156,9);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1157,5);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1158,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1175,4);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1177,13);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1178,73);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1179,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1180,17);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1585,32);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1586,7);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1587,5);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1588,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1589,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1590,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1609,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1610,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1657,65);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1658,11);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1659,10);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1660,9);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1661,3);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1662,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1679,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1680,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1681,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1682,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1729,93);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1730,24);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1731,4);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1732,4);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1733,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1751,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1753,8);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1754,4);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(1755,5);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2521,13);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2522,7);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2543,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2593,31);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2594,7);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2615,15);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2616,14);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2617,9);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2618,28);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2665,6);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2666,2);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2689,5);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(2690,5);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(3457,18);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(3458,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(3529,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(3530,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(4321,3);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(4322,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(4343,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(4393,1);
   HitTime_SiVertexBarrel_bunch1->SetBinContent(4394,1);
   HitTime_SiVertexBarrel_bunch1->SetEntries(1628);
   HitTime_SiVertexBarrel_bunch1->SetContour(100);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(0,0);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(1,2.88);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(2,5.76);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(3,8.64);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(4,11.52);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(5,14.4);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(6,17.28);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(7,20.16);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(8,23.04);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(9,25.92);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(10,28.8);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(11,31.68);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(12,34.56);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(13,37.44);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(14,40.32);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(15,43.2);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(16,46.08);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(17,48.96);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(18,51.84);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(19,54.72);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(20,57.6);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(21,60.48);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(22,63.36);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(23,66.24);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(24,69.12);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(25,72);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(26,74.88);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(27,77.76);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(28,80.64);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(29,83.52);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(30,86.4);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(31,89.28);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(32,92.16);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(33,95.04);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(34,97.92);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(35,100.8);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(36,103.68);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(37,106.56);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(38,109.44);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(39,112.32);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(40,115.2);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(41,118.08);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(42,120.96);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(43,123.84);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(44,126.72);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(45,129.6);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(46,132.48);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(47,135.36);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(48,138.24);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(49,141.12);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(50,144);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(51,146.88);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(52,149.76);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(53,152.64);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(54,155.52);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(55,158.4);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(56,161.28);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(57,164.16);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(58,167.04);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(59,169.92);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(60,172.8);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(61,175.68);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(62,178.56);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(63,181.44);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(64,184.32);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(65,187.2);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(66,190.08);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(67,192.96);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(68,195.84);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(69,198.72);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(70,201.6);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(71,204.48);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(72,207.36);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(73,210.24);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(74,213.12);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(75,216);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(76,218.88);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(77,221.76);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(78,224.64);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(79,227.52);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(80,230.4);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(81,233.28);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(82,236.16);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(83,239.04);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(84,241.92);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(85,244.8);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(86,247.68);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(87,250.56);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(88,253.44);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(89,256.32);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(90,259.2);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(91,262.08);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(92,264.96);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(93,267.84);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(94,270.72);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(95,273.6);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(96,276.48);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(97,279.36);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(98,282.24);
   HitTime_SiVertexBarrel_bunch1->SetContourLevel(99,285.12);
   
   TPaletteAxis *palette = new TPaletteAxis(70.5303,0,75.30303,98.99495,HitTime_SiVertexBarrel_bunch1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   HitTime_SiVertexBarrel_bunch1->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.65,0.83,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("HitTime_SiVertexBarrel_bunch#1");
   AText->SetTextSize(0.0322);
   AText = ptstats->AddText("Entries = 1628   ");
   ptstats->SetOptStat(11);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   HitTime_SiVertexBarrel_bunch1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(HitTime_SiVertexBarrel_bunch1);
   HitTime_SiVertexBarrel_bunch1->SetLineWidth(2);
   HitTime_SiVertexBarrel_bunch1->SetMarkerStyle(20);
   HitTime_SiVertexBarrel_bunch1->SetMarkerSize(1.2);
   HitTime_SiVertexBarrel_bunch1->GetXaxis()->SetTitle("Hit time [ns]");
   HitTime_SiVertexBarrel_bunch1->GetXaxis()->SetLabelFont(42);
   HitTime_SiVertexBarrel_bunch1->GetXaxis()->SetLabelSize(0.05);
   HitTime_SiVertexBarrel_bunch1->GetXaxis()->SetTitleSize(0.05);
   HitTime_SiVertexBarrel_bunch1->GetXaxis()->SetTitleOffset(1.05);
   HitTime_SiVertexBarrel_bunch1->GetXaxis()->SetTitleFont(42);
   HitTime_SiVertexBarrel_bunch1->GetYaxis()->SetTitle("r [mm]");
   HitTime_SiVertexBarrel_bunch1->GetYaxis()->SetLabelFont(42);
   HitTime_SiVertexBarrel_bunch1->GetYaxis()->SetLabelSize(0.05);
   HitTime_SiVertexBarrel_bunch1->GetYaxis()->SetTitleSize(0.05);
   HitTime_SiVertexBarrel_bunch1->GetYaxis()->SetTitleOffset(1.4);
   HitTime_SiVertexBarrel_bunch1->GetYaxis()->SetTitleFont(42);
   HitTime_SiVertexBarrel_bunch1->GetZaxis()->SetLabelFont(42);
   HitTime_SiVertexBarrel_bunch1->GetZaxis()->SetLabelSize(0.05);
   HitTime_SiVertexBarrel_bunch1->GetZaxis()->SetTitleSize(0.05);
   HitTime_SiVertexBarrel_bunch1->GetZaxis()->SetTitleOffset(1.3);
   HitTime_SiVertexBarrel_bunch1->GetZaxis()->SetTitleFont(42);
   HitTime_SiVertexBarrel_bunch1->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Radial position of hits over hit time, SiVertexBarrel");
   pt->Draw();
   canvas1->Modified();
   canvas1->cd();
   canvas1->SetSelected(canvas1);
}


==> source/hittime_SiVertexEndcap.cxx <==
void hittime_SiVertexEndcap()
{
//=========Macro generated from canvas: canvas1/canvas
//=========  (Fri Jun 17 16:25:07 2016) by ROOT version6.06/04
   TCanvas *canvas1 = new TCanvas("canvas1", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas1->SetHighLightColor(2);
   canvas1->Range(-16.9697,-14.14214,89.09091,114.4227);
   canvas1->SetFillColor(0);
   canvas1->SetBorderMode(0);
   canvas1->SetBorderSize(2);
   canvas1->SetTickx(1);
   canvas1->SetTicky(1);
   canvas1->SetLeftMargin(0.16);
   canvas1->SetRightMargin(0.18);
   canvas1->SetTopMargin(0.12);
   canvas1->SetFrameBorderMode(0);
   canvas1->SetFrameBorderMode(0);
   
   TH2D *HitTime_SiVertexEndcap_bunch1 = new TH2D("HitTime_SiVertexEndcap_bunch#1","Radial position of hits over hit time, SiVertexEndcap",70,0,70,98,0,98.99495);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1153,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1176,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1179,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1225,12);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1226,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1227,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1248,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1249,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1259,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1260,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1297,23);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1298,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1319,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1320,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1321,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1322,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1331,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1332,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1369,39);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1370,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1373,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1391,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1392,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1393,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1394,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1395,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1441,31);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1445,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1446,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1463,9);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1464,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1465,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1466,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1467,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1468,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1470,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1476,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1477,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1513,22);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1514,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1516,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1517,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1535,11);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1536,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1537,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1538,19);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1539,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1540,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1541,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1542,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1548,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1549,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1585,16);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1586,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1590,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1607,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1608,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1609,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1610,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1611,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1615,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1657,21);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1660,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1661,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1679,15);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1680,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1681,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1682,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1683,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1684,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1686,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1691,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1729,16);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1733,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1751,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1753,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1754,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1755,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1758,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1762,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1763,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1764,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1766,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1801,12);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1823,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1824,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1825,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1826,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1827,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1828,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1829,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1830,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1831,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1834,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1835,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1836,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1837,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1838,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1871,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1873,14);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1875,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1894,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1895,12);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1896,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1897,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1900,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1901,9);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1907,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1910,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1945,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1946,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1967,10);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1968,9);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1969,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1971,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1972,27);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1973,38);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1976,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1977,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1984,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(1985,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2017,10);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2018,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2019,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2038,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2039,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2040,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2041,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2042,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2043,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2044,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2045,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2046,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2048,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2049,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2050,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2054,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2089,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2091,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2111,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2112,10);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2113,34);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2114,10);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2115,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2116,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2117,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2119,27);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2120,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2121,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2122,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2124,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2125,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2131,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2161,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2162,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2182,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2183,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2184,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2185,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2186,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2187,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2188,15);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2189,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2190,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2191,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2192,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2193,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2194,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2196,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2202,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2203,11);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2233,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2234,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2256,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2257,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2258,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2259,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2260,17);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2261,43);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2262,12);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2263,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2272,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2273,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2275,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2276,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2305,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2306,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2327,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2328,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2329,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2330,13);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2331,23);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2332,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2333,8);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2334,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2335,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2344,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2347,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2348,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2377,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2399,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2400,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2401,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2402,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2403,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2404,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2405,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2407,14);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2415,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2420,10);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2421,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2449,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2450,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2471,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2472,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2473,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2474,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2475,11);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2476,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2478,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2482,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2485,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2490,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2521,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2542,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2543,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2544,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2545,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2546,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2547,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2549,26);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2553,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2557,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2593,7);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2594,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2615,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2616,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2629,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2665,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2687,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2689,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2698,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2737,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2758,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2759,9);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2760,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2809,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2831,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2832,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2833,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2834,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2836,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2881,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2902,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2903,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2904,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2905,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2906,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2907,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2953,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2975,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2976,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2977,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(2978,27);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3025,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3047,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3048,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3049,21);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3097,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3119,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3122,9);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3123,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3169,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3190,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3191,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3193,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3241,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3263,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3264,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3313,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3335,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3385,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3407,26);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3479,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3529,5);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3551,6);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3623,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3625,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3745,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3817,3);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3842,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3889,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3912,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3914,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3984,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(3985,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4033,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4055,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4056,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4057,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4105,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4127,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4128,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4129,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4177,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4179,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4199,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4272,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4321,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4322,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4343,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4393,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4394,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4465,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4537,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4540,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4609,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4610,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4630,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4703,4);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4704,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4774,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4775,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4825,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4897,10);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(4969,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(5113,1);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(5257,2);
   HitTime_SiVertexEndcap_bunch1->SetBinContent(5258,2);
   HitTime_SiVertexEndcap_bunch1->SetEntries(1479);
   HitTime_SiVertexEndcap_bunch1->SetContour(100);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(0,0);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(1,0.43);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(2,0.86);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(3,1.29);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(4,1.72);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(5,2.15);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(6,2.58);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(7,3.01);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(8,3.44);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(9,3.87);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(10,4.3);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(11,4.73);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(12,5.16);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(13,5.59);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(14,6.02);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(15,6.45);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(16,6.88);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(17,7.31);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(18,7.74);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(19,8.17);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(20,8.6);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(21,9.03);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(22,9.46);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(23,9.89);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(24,10.32);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(25,10.75);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(26,11.18);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(27,11.61);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(28,12.04);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(29,12.47);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(30,12.9);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(31,13.33);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(32,13.76);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(33,14.19);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(34,14.62);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(35,15.05);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(36,15.48);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(37,15.91);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(38,16.34);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(39,16.77);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(40,17.2);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(41,17.63);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(42,18.06);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(43,18.49);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(44,18.92);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(45,19.35);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(46,19.78);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(47,20.21);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(48,20.64);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(49,21.07);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(50,21.5);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(51,21.93);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(52,22.36);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(53,22.79);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(54,23.22);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(55,23.65);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(56,24.08);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(57,24.51);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(58,24.94);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(59,25.37);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(60,25.8);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(61,26.23);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(62,26.66);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(63,27.09);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(64,27.52);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(65,27.95);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(66,28.38);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(67,28.81);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(68,29.24);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(69,29.67);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(70,30.1);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(71,30.53);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(72,30.96);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(73,31.39);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(74,31.82);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(75,32.25);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(76,32.68);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(77,33.11);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(78,33.54);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(79,33.97);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(80,34.4);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(81,34.83);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(82,35.26);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(83,35.69);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(84,36.12);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(85,36.55);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(86,36.98);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(87,37.41);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(88,37.84);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(89,38.27);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(90,38.7);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(91,39.13);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(92,39.56);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(93,39.99);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(94,40.42);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(95,40.85);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(96,41.28);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(97,41.71);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(98,42.14);
   HitTime_SiVertexEndcap_bunch1->SetContourLevel(99,42.57);
   
   TPaletteAxis *palette = new TPaletteAxis(70.5303,0,75.30303,98.99495,HitTime_SiVertexEndcap_bunch1);
palette->SetLabelColor(1);
palette->SetLabelFont(42);
palette->SetLabelOffset(0.005);
palette->SetLabelSize(0.05);
palette->SetTitleOffset(1.3);
palette->SetTitleSize(0.05);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#f9f90e");
   palette->SetFillColor(ci);
   palette->SetFillStyle(1001);
   HitTime_SiVertexEndcap_bunch1->GetListOfFunctions()->Add(palette,"br");
   
   TPaveStats *ptstats = new TPaveStats(0.65,0.83,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("HitTime_SiVertexEndcap_bunch1");
   AText->SetTextSize(0.0322);
   AText = ptstats->AddText("Entries = 1479   ");
   ptstats->SetOptStat(11);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   HitTime_SiVertexEndcap_bunch1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(HitTime_SiVertexEndcap_bunch1);
   HitTime_SiVertexEndcap_bunch1->SetLineWidth(2);
   HitTime_SiVertexEndcap_bunch1->SetMarkerStyle(20);
   HitTime_SiVertexEndcap_bunch1->SetMarkerSize(1.2);
   HitTime_SiVertexEndcap_bunch1->GetXaxis()->SetTitle("Hit time [ns]");
   HitTime_SiVertexEndcap_bunch1->GetXaxis()->SetLabelFont(42);
   HitTime_SiVertexEndcap_bunch1->GetXaxis()->SetLabelSize(0.05);
   HitTime_SiVertexEndcap_bunch1->GetXaxis()->SetTitleSize(0.05);
   HitTime_SiVertexEndcap_bunch1->GetXaxis()->SetTitleOffset(1.05);
   HitTime_SiVertexEndcap_bunch1->GetXaxis()->SetTitleFont(42);
   HitTime_SiVertexEndcap_bunch1->GetYaxis()->SetTitle("r [mm]");
   HitTime_SiVertexEndcap_bunch1->GetYaxis()->SetLabelFont(42);
   HitTime_SiVertexEndcap_bunch1->GetYaxis()->SetLabelSize(0.05);
   HitTime_SiVertexEndcap_bunch1->GetYaxis()->SetTitleSize(0.05);
   HitTime_SiVertexEndcap_bunch1->GetYaxis()->SetTitleOffset(1.4);
   HitTime_SiVertexEndcap_bunch1->GetYaxis()->SetTitleFont(42);
   HitTime_SiVertexEndcap_bunch1->GetZaxis()->SetLabelFont(42);
   HitTime_SiVertexEndcap_bunch1->GetZaxis()->SetLabelSize(0.05);
   HitTime_SiVertexEndcap_bunch1->GetZaxis()->SetTitleSize(0.05);
   HitTime_SiVertexEndcap_bunch1->GetZaxis()->SetTitleOffset(1.3);
   HitTime_SiVertexEndcap_bunch1->GetZaxis()->SetTitleFont(42);
   HitTime_SiVertexEndcap_bunch1->Draw("colz");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Radial position of hits over hit time, SiVertexEndcap");
   pt->Draw();
   canvas1->Modified();
   canvas1->cd();
   canvas1->SetSelected(canvas1);
}


==> source/momentum_histo_SiVertexBarrelSiVertexEndcap.cxx <==
void momentum_histo_SiVertexBarrelSiVertexEndcap()
{
//=========Macro generated from canvas: canvas2/canvas
//=========  (Mon Jun 20 16:02:50 2016) by ROOT version6.06/04
   TCanvas *canvas2 = new TCanvas("canvas2", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas2->SetHighLightColor(2);
   canvas2->Range(-0.3636363,-1.035073,1.909091,8.374681);
   canvas2->SetFillColor(0);
   canvas2->SetBorderMode(0);
   canvas2->SetBorderSize(2);
   canvas2->SetLogy();
   canvas2->SetTickx(1);
   canvas2->SetTicky(1);
   canvas2->SetLeftMargin(0.16);
   canvas2->SetRightMargin(0.18);
   canvas2->SetTopMargin(0.12);
   canvas2->SetFrameBorderMode(0);
   canvas2->SetFrameBorderMode(0);
   
   TH1D *sPlEsPhittimesPlEsP10ns__1 = new TH1D("0 < hittime < 10ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(1,1094786);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(2,314980);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(3,131617);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(4,56105);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(5,28990);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(6,16599);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(7,10208);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(8,7376);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(9,5223);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(10,3576);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(11,2835);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(12,2129);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(13,1758);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(14,1410);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(15,1189);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(16,930);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(17,760);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(18,647);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(19,517);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(20,506);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(21,399);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(22,388);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(23,323);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(24,259);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(25,266);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(26,236);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(27,217);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(28,197);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(29,161);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(30,134);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(31,133);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(32,117);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(33,126);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(34,157);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(35,76);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(36,100);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(37,78);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(38,42);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(39,56);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(40,63);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(41,44);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(42,55);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(43,95);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(44,63);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(45,64);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(46,41);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(47,33);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(48,71);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(49,58);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(50,27);
   sPlEsPhittimesPlEsP10ns__1->SetBinContent(51,870);
   sPlEsPhittimesPlEsP10ns__1->SetMinimum(1);
   sPlEsPhittimesPlEsP10ns__1->SetMaximum(1.759993e+07);
   sPlEsPhittimesPlEsP10ns__1->SetEntries(1687090);
   sPlEsPhittimesPlEsP10ns__1->SetDirectory(0);
   
   TPaveStats *ptstats = new TPaveStats(0.65,0.73,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("0 < hittime < 10ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 1687090");
   AText = ptstats->AddText("Mean  = 0.03814");
   AText = ptstats->AddText("Std Dev   = 0.0669");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP10ns__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP10ns__1);
   sPlEsPhittimesPlEsP10ns__1->SetLineColor(1);
   sPlEsPhittimesPlEsP10ns__1->SetLineWidth(2);
   sPlEsPhittimesPlEsP10ns__1->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP10ns__1->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP10ns__1->GetXaxis()->SetTitle("Total momentum [GeV]");
   sPlEsPhittimesPlEsP10ns__1->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP10ns__1->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP10ns__1->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP10ns__1->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP10ns__1->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP10ns__1->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP10ns__1->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP10ns__1->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP10ns__1->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP10ns__1->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP10ns__1->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP10ns__1->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP10ns__1->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP10ns__1->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP10ns__1->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP10ns__1->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP10ns__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   
   TH1D *sPlEsPhittimesPlEsP20ns__2 = new TH1D("10 < hittime < 20ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(1,12414);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(2,2152);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(3,1447);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(4,425);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(5,41);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(6,1);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(7,1);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(8,11);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(9,12);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(12,1);
   sPlEsPhittimesPlEsP20ns__2->SetBinContent(28,11);
   sPlEsPhittimesPlEsP20ns__2->SetMinimum(1);
   sPlEsPhittimesPlEsP20ns__2->SetMaximum(1.759993e+07);
   sPlEsPhittimesPlEsP20ns__2->SetEntries(16516);
   sPlEsPhittimesPlEsP20ns__2->SetDirectory(0);
   
   ptstats = new TPaveStats(0.65,0.56,0.85,0.73,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(2);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("10 < hittime < 20ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 16516  ");
   AText = ptstats->AddText("Mean  = 0.02098");
   AText = ptstats->AddText("Std Dev   = 0.03523");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP20ns__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP20ns__2);
   sPlEsPhittimesPlEsP20ns__2->SetLineColor(2);
   sPlEsPhittimesPlEsP20ns__2->SetLineWidth(2);
   sPlEsPhittimesPlEsP20ns__2->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP20ns__2->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP20ns__2->GetXaxis()->SetTitle("Total momentum [GeV]");
   sPlEsPhittimesPlEsP20ns__2->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP20ns__2->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP20ns__2->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP20ns__2->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP20ns__2->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP20ns__2->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP20ns__2->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP20ns__2->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP20ns__2->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP20ns__2->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP20ns__2->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP20ns__2->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP20ns__2->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP20ns__2->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP20ns__2->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP20ns__2->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP20ns__2->Draw("SAMES");
   
   TH1D *sPlEsPhittimesPlEsP30ns__3 = new TH1D("20 < hittime < 30ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(1,1759993);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(2,16152);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(3,2355);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(4,974);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(5,830);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(6,285);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(7,263);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(8,81);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(9,63);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(10,31);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(11,7);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(27,11);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(30,4);
   sPlEsPhittimesPlEsP30ns__3->SetBinContent(31,4);
   sPlEsPhittimesPlEsP30ns__3->SetMinimum(1);
   sPlEsPhittimesPlEsP30ns__3->SetMaximum(1.759993e+07);
   sPlEsPhittimesPlEsP30ns__3->SetEntries(1781053);
   sPlEsPhittimesPlEsP30ns__3->SetDirectory(0);
   
   ptstats = new TPaveStats(0.65,0.39,0.85,0.56,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(3);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("20 < hittime < 30ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 1781053");
   AText = ptstats->AddText("Mean  = 0.003906");
   AText = ptstats->AddText("Std Dev   = 0.008599");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP30ns__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP30ns__3);
   sPlEsPhittimesPlEsP30ns__3->SetLineColor(3);
   sPlEsPhittimesPlEsP30ns__3->SetLineWidth(2);
   sPlEsPhittimesPlEsP30ns__3->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP30ns__3->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP30ns__3->GetXaxis()->SetTitle("Total momentum [GeV]");
   sPlEsPhittimesPlEsP30ns__3->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP30ns__3->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP30ns__3->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP30ns__3->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP30ns__3->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP30ns__3->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP30ns__3->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP30ns__3->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP30ns__3->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP30ns__3->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP30ns__3->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP30ns__3->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP30ns__3->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP30ns__3->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP30ns__3->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP30ns__3->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP30ns__3->Draw("SAMES");
   
   TH1D *sPlEsPhittimesPlEsP50ns__4 = new TH1D("30 < hittime < 50ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(1,294284);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(2,1284);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(3,468);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(4,66);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(5,17);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(6,12);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(7,42);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(8,36);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(9,58);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(10,52);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(11,36);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(12,44);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(13,60);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(14,55);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(15,11);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(16,17);
   sPlEsPhittimesPlEsP50ns__4->SetBinContent(17,1);
   sPlEsPhittimesPlEsP50ns__4->SetMinimum(1);
   sPlEsPhittimesPlEsP50ns__4->SetMaximum(1.759993e+07);
   sPlEsPhittimesPlEsP50ns__4->SetEntries(296543);
   sPlEsPhittimesPlEsP50ns__4->SetDirectory(0);
   
   ptstats = new TPaveStats(0.65,0.22,0.85,0.39,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(4);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("30 < hittime < 50ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 296543 ");
   AText = ptstats->AddText("Mean  = 0.003341");
   AText = ptstats->AddText("Std Dev   = 0.01322");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP50ns__4->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP50ns__4);
   sPlEsPhittimesPlEsP50ns__4->SetLineColor(4);
   sPlEsPhittimesPlEsP50ns__4->SetLineWidth(2);
   sPlEsPhittimesPlEsP50ns__4->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP50ns__4->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP50ns__4->GetXaxis()->SetTitle("Total momentum [GeV]");
   sPlEsPhittimesPlEsP50ns__4->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP50ns__4->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP50ns__4->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP50ns__4->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP50ns__4->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP50ns__4->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP50ns__4->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP50ns__4->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP50ns__4->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP50ns__4->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP50ns__4->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP50ns__4->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP50ns__4->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP50ns__4->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP50ns__4->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP50ns__4->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP50ns__4->Draw("SAMES");
   canvas2->Modified();
   canvas2->cd();
   canvas2->SetSelected(canvas2);
}


==> source/particlecounts_SiVertexBarrel.cxx <==
void particlecounts_SiVertexBarrel()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Wed Sep  7 13:55:12 2016) by ROOT version6.06/04
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,0,800,600);
   gStyle->SetOptFit(1);
   canvas->SetHighLightColor(2);
   canvas->Range(-24.24242,-0.7513569,127.2727,3.342524);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLogy();
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.16);
   canvas->SetRightMargin(0.18);
   canvas->SetTopMargin(0.12);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameBorderMode(0);
   
   TH1D *SiVertexBarrelsPLayersP0__1 = new TH1D("SiVertexBarrelsPLayersP0__1","Hits per particle, for subdetector SiVertexBarrel",50,0,100);
   SiVertexBarrelsPLayersP0__1->SetBinContent(1,43);
   SiVertexBarrelsPLayersP0__1->SetBinContent(2,71);
   SiVertexBarrelsPLayersP0__1->SetBinContent(3,20);
   SiVertexBarrelsPLayersP0__1->SetBinContent(4,8);
   SiVertexBarrelsPLayersP0__1->SetBinContent(5,8);
   SiVertexBarrelsPLayersP0__1->SetBinContent(6,2);
   SiVertexBarrelsPLayersP0__1->SetBinContent(7,2);
   SiVertexBarrelsPLayersP0__1->SetBinContent(8,2);
   SiVertexBarrelsPLayersP0__1->SetBinContent(9,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(10,2);
   SiVertexBarrelsPLayersP0__1->SetBinContent(12,2);
   SiVertexBarrelsPLayersP0__1->SetBinContent(13,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(14,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(17,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(19,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(20,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(23,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(24,2);
   SiVertexBarrelsPLayersP0__1->SetBinContent(31,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(35,1);
   SiVertexBarrelsPLayersP0__1->SetBinContent(49,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(1,6.557439);
   SiVertexBarrelsPLayersP0__1->SetBinError(2,8.42615);
   SiVertexBarrelsPLayersP0__1->SetBinError(3,4.472136);
   SiVertexBarrelsPLayersP0__1->SetBinError(4,2.828427);
   SiVertexBarrelsPLayersP0__1->SetBinError(5,2.828427);
   SiVertexBarrelsPLayersP0__1->SetBinError(6,1.414214);
   SiVertexBarrelsPLayersP0__1->SetBinError(7,1.414214);
   SiVertexBarrelsPLayersP0__1->SetBinError(8,1.414214);
   SiVertexBarrelsPLayersP0__1->SetBinError(9,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(10,1.414214);
   SiVertexBarrelsPLayersP0__1->SetBinError(12,1.414214);
   SiVertexBarrelsPLayersP0__1->SetBinError(13,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(14,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(17,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(19,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(20,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(23,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(24,1.414214);
   SiVertexBarrelsPLayersP0__1->SetBinError(31,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(35,1);
   SiVertexBarrelsPLayersP0__1->SetBinError(49,1);
   SiVertexBarrelsPLayersP0__1->SetMinimum(0.5);
   SiVertexBarrelsPLayersP0__1->SetMaximum(710);
   SiVertexBarrelsPLayersP0__1->SetEntries(172);
   
   TPaveStats *ptstats = new TPaveStats(0.6,0.8,0.75,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(2);
   TText *AText = ptstats->AddText("SiVertexBarrel Layer 0");
   AText->SetTextSize(0.023);
   AText = ptstats->AddText("Entries = 172    ");
   AText = ptstats->AddText("Mean  =  6.459");
   AText = ptstats->AddText("Std Dev   =   12.5");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   SiVertexBarrelsPLayersP0__1->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(SiVertexBarrelsPLayersP0__1);
   SiVertexBarrelsPLayersP0__1->SetLineColor(2);
   SiVertexBarrelsPLayersP0__1->SetLineWidth(2);
   SiVertexBarrelsPLayersP0__1->SetMarkerColor(2);
   SiVertexBarrelsPLayersP0__1->SetMarkerStyle(20);
   SiVertexBarrelsPLayersP0__1->SetMarkerSize(1.2);
   SiVertexBarrelsPLayersP0__1->GetXaxis()->SetTitle("Number of hits");
   SiVertexBarrelsPLayersP0__1->GetXaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP0__1->GetXaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP0__1->GetXaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP0__1->GetXaxis()->SetTitleOffset(1.05);
   SiVertexBarrelsPLayersP0__1->GetXaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP0__1->GetYaxis()->SetTitle("Number of particles");
   SiVertexBarrelsPLayersP0__1->GetYaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP0__1->GetYaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP0__1->GetYaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP0__1->GetYaxis()->SetTitleOffset(1.4);
   SiVertexBarrelsPLayersP0__1->GetYaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP0__1->GetZaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP0__1->GetZaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP0__1->GetZaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP0__1->GetZaxis()->SetTitleOffset(1.3);
   SiVertexBarrelsPLayersP0__1->GetZaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP0__1->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Hits per particle, for subdetector SiVertexBarrel");
   pt->Draw();
   
   TH1D *SiVertexBarrelsPLayersP1__2 = new TH1D("SiVertexBarrelsPLayersP1__2","Hits per particle, for subdetector SiVertexBarrel",50,0,100);
   SiVertexBarrelsPLayersP1__2->SetBinContent(2,2);
   SiVertexBarrelsPLayersP1__2->SetBinContent(4,1);
   SiVertexBarrelsPLayersP1__2->SetBinContent(5,2);
   SiVertexBarrelsPLayersP1__2->SetBinContent(6,2);
   SiVertexBarrelsPLayersP1__2->SetBinContent(7,1);
   SiVertexBarrelsPLayersP1__2->SetBinContent(8,1);
   SiVertexBarrelsPLayersP1__2->SetBinContent(25,1);
   SiVertexBarrelsPLayersP1__2->SetBinError(2,1.414214);
   SiVertexBarrelsPLayersP1__2->SetBinError(4,1);
   SiVertexBarrelsPLayersP1__2->SetBinError(5,1.414214);
   SiVertexBarrelsPLayersP1__2->SetBinError(6,1.414214);
   SiVertexBarrelsPLayersP1__2->SetBinError(7,1);
   SiVertexBarrelsPLayersP1__2->SetBinError(8,1);
   SiVertexBarrelsPLayersP1__2->SetBinError(25,1);
   SiVertexBarrelsPLayersP1__2->SetMinimum(0.5);
   SiVertexBarrelsPLayersP1__2->SetMaximum(710);
   SiVertexBarrelsPLayersP1__2->SetEntries(10);
   
   ptstats = new TPaveStats(0.6,0.7,0.75,0.8,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(3);
   AText = ptstats->AddText("SiVertexBarrel Layer 1");
   AText->SetTextSize(0.023);
   AText = ptstats->AddText("Entries = 10     ");
   AText = ptstats->AddText("Mean  =   12.2");
   AText = ptstats->AddText("Std Dev   =  12.86");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   SiVertexBarrelsPLayersP1__2->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(SiVertexBarrelsPLayersP1__2);
   SiVertexBarrelsPLayersP1__2->SetLineColor(3);
   SiVertexBarrelsPLayersP1__2->SetLineWidth(2);
   SiVertexBarrelsPLayersP1__2->SetMarkerColor(3);
   SiVertexBarrelsPLayersP1__2->SetMarkerStyle(21);
   SiVertexBarrelsPLayersP1__2->SetMarkerSize(1.2);
   SiVertexBarrelsPLayersP1__2->GetXaxis()->SetTitle("Number of hits");
   SiVertexBarrelsPLayersP1__2->GetXaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP1__2->GetXaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP1__2->GetXaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP1__2->GetXaxis()->SetTitleOffset(1.05);
   SiVertexBarrelsPLayersP1__2->GetXaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP1__2->GetYaxis()->SetTitle("Number of particles");
   SiVertexBarrelsPLayersP1__2->GetYaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP1__2->GetYaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP1__2->GetYaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP1__2->GetYaxis()->SetTitleOffset(1.4);
   SiVertexBarrelsPLayersP1__2->GetYaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP1__2->GetZaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP1__2->GetZaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP1__2->GetZaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP1__2->GetZaxis()->SetTitleOffset(1.3);
   SiVertexBarrelsPLayersP1__2->GetZaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP1__2->Draw("SAMES");
   
   TH1D *SiVertexBarrelsPLayersP2__3 = new TH1D("SiVertexBarrelsPLayersP2__3","Hits per particle, for subdetector SiVertexBarrel",50,0,100);
   SiVertexBarrelsPLayersP2__3->SetBinContent(1,2);
   SiVertexBarrelsPLayersP2__3->SetBinContent(4,1);
   SiVertexBarrelsPLayersP2__3->SetBinContent(5,3);
   SiVertexBarrelsPLayersP2__3->SetBinContent(9,1);
   SiVertexBarrelsPLayersP2__3->SetBinContent(10,2);
   SiVertexBarrelsPLayersP2__3->SetBinContent(11,1);
   SiVertexBarrelsPLayersP2__3->SetBinContent(13,1);
   SiVertexBarrelsPLayersP2__3->SetBinError(1,1.414214);
   SiVertexBarrelsPLayersP2__3->SetBinError(4,1);
   SiVertexBarrelsPLayersP2__3->SetBinError(5,1.732051);
   SiVertexBarrelsPLayersP2__3->SetBinError(9,1);
   SiVertexBarrelsPLayersP2__3->SetBinError(10,1.414214);
   SiVertexBarrelsPLayersP2__3->SetBinError(11,1);
   SiVertexBarrelsPLayersP2__3->SetBinError(13,1);
   SiVertexBarrelsPLayersP2__3->SetMinimum(0.5);
   SiVertexBarrelsPLayersP2__3->SetMaximum(710);
   SiVertexBarrelsPLayersP2__3->SetEntries(11);
   
   ptstats = new TPaveStats(0.6,0.6,0.75,0.7,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(4);
   AText = ptstats->AddText("SiVertexBarrel Layer 2");
   AText->SetTextSize(0.023);
   AText = ptstats->AddText("Entries = 11     ");
   AText = ptstats->AddText("Mean  =     12");
   AText = ptstats->AddText("Std Dev   =  7.781");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   SiVertexBarrelsPLayersP2__3->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(SiVertexBarrelsPLayersP2__3);
   SiVertexBarrelsPLayersP2__3->SetLineColor(4);
   SiVertexBarrelsPLayersP2__3->SetLineWidth(2);
   SiVertexBarrelsPLayersP2__3->SetMarkerColor(4);
   SiVertexBarrelsPLayersP2__3->SetMarkerStyle(22);
   SiVertexBarrelsPLayersP2__3->SetMarkerSize(1.2);
   SiVertexBarrelsPLayersP2__3->GetXaxis()->SetTitle("Number of hits");
   SiVertexBarrelsPLayersP2__3->GetXaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP2__3->GetXaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP2__3->GetXaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP2__3->GetXaxis()->SetTitleOffset(1.05);
   SiVertexBarrelsPLayersP2__3->GetXaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP2__3->GetYaxis()->SetTitle("Number of particles");
   SiVertexBarrelsPLayersP2__3->GetYaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP2__3->GetYaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP2__3->GetYaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP2__3->GetYaxis()->SetTitleOffset(1.4);
   SiVertexBarrelsPLayersP2__3->GetYaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP2__3->GetZaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP2__3->GetZaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP2__3->GetZaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP2__3->GetZaxis()->SetTitleOffset(1.3);
   SiVertexBarrelsPLayersP2__3->GetZaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP2__3->Draw("SAMES");
   
   TH1D *SiVertexBarrelsPLayersP3__4 = new TH1D("SiVertexBarrelsPLayersP3__4","Hits per particle, for subdetector SiVertexBarrel",50,0,100);
   SiVertexBarrelsPLayersP3__4->SetMinimum(0.5);
   SiVertexBarrelsPLayersP3__4->SetMaximum(710);
   
   ptstats = new TPaveStats(0.6,0.5,0.75,0.6,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(6);
   AText = ptstats->AddText("SiVertexBarrel Layer 3");
   AText->SetTextSize(0.023);
   AText = ptstats->AddText("Entries = 0      ");
   AText = ptstats->AddText("Mean  =      0");
   AText = ptstats->AddText("Std Dev   =      0");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   SiVertexBarrelsPLayersP3__4->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(SiVertexBarrelsPLayersP3__4);
   SiVertexBarrelsPLayersP3__4->SetLineColor(6);
   SiVertexBarrelsPLayersP3__4->SetLineWidth(2);
   SiVertexBarrelsPLayersP3__4->SetMarkerColor(6);
   SiVertexBarrelsPLayersP3__4->SetMarkerStyle(23);
   SiVertexBarrelsPLayersP3__4->SetMarkerSize(1.2);
   SiVertexBarrelsPLayersP3__4->GetXaxis()->SetTitle("Number of hits");
   SiVertexBarrelsPLayersP3__4->GetXaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP3__4->GetXaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP3__4->GetXaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP3__4->GetXaxis()->SetTitleOffset(1.05);
   SiVertexBarrelsPLayersP3__4->GetXaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP3__4->GetYaxis()->SetTitle("Number of particles");
   SiVertexBarrelsPLayersP3__4->GetYaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP3__4->GetYaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP3__4->GetYaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP3__4->GetYaxis()->SetTitleOffset(1.4);
   SiVertexBarrelsPLayersP3__4->GetYaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP3__4->GetZaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP3__4->GetZaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP3__4->GetZaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP3__4->GetZaxis()->SetTitleOffset(1.3);
   SiVertexBarrelsPLayersP3__4->GetZaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP3__4->Draw("SAMES");
   
   TH1D *SiVertexBarrelsPLayersP4__5 = new TH1D("SiVertexBarrelsPLayersP4__5","Hits per particle, for subdetector SiVertexBarrel",50,0,100);
   SiVertexBarrelsPLayersP4__5->SetBinContent(2,1);
   SiVertexBarrelsPLayersP4__5->SetBinError(2,1);
   SiVertexBarrelsPLayersP4__5->SetMinimum(0.5);
   SiVertexBarrelsPLayersP4__5->SetMaximum(710);
   SiVertexBarrelsPLayersP4__5->SetEntries(1);
   
   ptstats = new TPaveStats(0.6,0.4,0.75,0.5,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   ptstats->SetTextColor(7);
   AText = ptstats->AddText("SiVertexBarrel Layer 4");
   AText->SetTextSize(0.023);
   AText = ptstats->AddText("Entries = 1      ");
   AText = ptstats->AddText("Mean  =      2");
   AText = ptstats->AddText("Std Dev   =      0");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   SiVertexBarrelsPLayersP4__5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(SiVertexBarrelsPLayersP4__5);
   SiVertexBarrelsPLayersP4__5->SetLineColor(7);
   SiVertexBarrelsPLayersP4__5->SetLineWidth(2);
   SiVertexBarrelsPLayersP4__5->SetMarkerColor(7);
   SiVertexBarrelsPLayersP4__5->SetMarkerStyle(24);
   SiVertexBarrelsPLayersP4__5->SetMarkerSize(1.2);
   SiVertexBarrelsPLayersP4__5->GetXaxis()->SetTitle("Number of hits");
   SiVertexBarrelsPLayersP4__5->GetXaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP4__5->GetXaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP4__5->GetXaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP4__5->GetXaxis()->SetTitleOffset(1.05);
   SiVertexBarrelsPLayersP4__5->GetXaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP4__5->GetYaxis()->SetTitle("Number of particles");
   SiVertexBarrelsPLayersP4__5->GetYaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP4__5->GetYaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP4__5->GetYaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP4__5->GetYaxis()->SetTitleOffset(1.4);
   SiVertexBarrelsPLayersP4__5->GetYaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP4__5->GetZaxis()->SetLabelFont(42);
   SiVertexBarrelsPLayersP4__5->GetZaxis()->SetLabelSize(0.05);
   SiVertexBarrelsPLayersP4__5->GetZaxis()->SetTitleSize(0.05);
   SiVertexBarrelsPLayersP4__5->GetZaxis()->SetTitleOffset(1.3);
   SiVertexBarrelsPLayersP4__5->GetZaxis()->SetTitleFont(42);
   SiVertexBarrelsPLayersP4__5->Draw("SAMES");
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}


==> source/transvmomentum_histo_SiVertexBarrelSiVertexEndcap.cxx <==
void transvmomentum_histo_SiVertexBarrelSiVertexEndcap()
{
//=========Macro generated from canvas: canvas2/canvas
//=========  (Mon Jun 20 16:02:50 2016) by ROOT version6.06/04
   TCanvas *canvas2 = new TCanvas("canvas2", "canvas",1,1,800,576);
   gStyle->SetOptFit(1);
   canvas2->SetHighLightColor(2);
   canvas2->Range(-0.3636363,-1.03564,1.909091,8.379267);
   canvas2->SetFillColor(0);
   canvas2->SetBorderMode(0);
   canvas2->SetBorderSize(2);
   canvas2->SetLogy();
   canvas2->SetTickx(1);
   canvas2->SetTicky(1);
   canvas2->SetLeftMargin(0.16);
   canvas2->SetRightMargin(0.18);
   canvas2->SetTopMargin(0.12);
   canvas2->SetFrameBorderMode(0);
   canvas2->SetFrameBorderMode(0);
   
   TH1D *sPlEsPhittimesPlEsP10ns__5 = new TH1D("0 < hittime < 10ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(1,1397117);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(2,218367);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(3,40938);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(4,13632);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(5,6215);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(6,3220);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(7,1776);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(8,1238);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(9,745);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(10,639);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(11,458);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(12,348);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(13,375);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(14,313);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(15,233);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(16,225);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(17,135);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(18,99);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(19,70);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(20,75);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(21,62);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(22,57);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(23,66);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(24,90);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(25,8);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(26,59);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(27,31);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(28,12);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(29,14);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(30,39);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(31,16);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(32,18);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(33,12);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(34,10);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(35,24);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(36,14);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(37,15);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(39,30);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(40,32);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(41,21);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(42,37);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(43,11);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(44,28);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(45,8);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(46,9);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(47,6);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(48,2);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(50,9);
   sPlEsPhittimesPlEsP10ns__5->SetBinContent(51,132);
   sPlEsPhittimesPlEsP10ns__5->SetMinimum(1);
   sPlEsPhittimesPlEsP10ns__5->SetMaximum(1.776145e+07);
   sPlEsPhittimesPlEsP10ns__5->SetEntries(1687090);
   
   TPaveStats *ptstats = new TPaveStats(0.65,0.73,0.85,0.9,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetTextAlign(12);
   TText *AText = ptstats->AddText("0 < hittime < 10ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 1687090");
   AText = ptstats->AddText("Mean  = 0.02119");
   AText = ptstats->AddText("Std Dev   = 0.03238");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP10ns__5->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP10ns__5);
   sPlEsPhittimesPlEsP10ns__5->SetLineColor(1);
   sPlEsPhittimesPlEsP10ns__5->SetLineWidth(2);
   sPlEsPhittimesPlEsP10ns__5->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP10ns__5->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP10ns__5->GetXaxis()->SetTitle("Transverse momentum [GeV]");
   sPlEsPhittimesPlEsP10ns__5->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP10ns__5->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP10ns__5->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP10ns__5->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP10ns__5->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP10ns__5->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP10ns__5->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP10ns__5->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP10ns__5->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP10ns__5->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP10ns__5->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP10ns__5->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP10ns__5->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP10ns__5->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP10ns__5->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP10ns__5->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP10ns__5->Draw("");
   
   TPaveText *pt = new TPaveText(0.01,0.9383566,0.71,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(2);
   AText = pt->AddText("Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap");
   pt->Draw();
   
   TH1D *sPlEsPhittimesPlEsP20ns__6 = new TH1D("10 < hittime < 20ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(1,12471);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(2,2120);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(3,1422);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(4,425);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(5,41);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(6,1);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(7,1);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(8,11);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(9,12);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(12,1);
   sPlEsPhittimesPlEsP20ns__6->SetBinContent(28,11);
   sPlEsPhittimesPlEsP20ns__6->SetMinimum(1);
   sPlEsPhittimesPlEsP20ns__6->SetMaximum(1.776145e+07);
   sPlEsPhittimesPlEsP20ns__6->SetEntries(16516);
   
   ptstats = new TPaveStats(0.65,0.56,0.85,0.73,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(2);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("10 < hittime < 20ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 16516  ");
   AText = ptstats->AddText("Mean  = 0.02036");
   AText = ptstats->AddText("Std Dev   = 0.03538");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP20ns__6->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP20ns__6);
   sPlEsPhittimesPlEsP20ns__6->SetLineColor(2);
   sPlEsPhittimesPlEsP20ns__6->SetLineWidth(2);
   sPlEsPhittimesPlEsP20ns__6->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP20ns__6->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP20ns__6->GetXaxis()->SetTitle("Transverse momentum [GeV]");
   sPlEsPhittimesPlEsP20ns__6->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP20ns__6->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP20ns__6->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP20ns__6->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP20ns__6->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP20ns__6->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP20ns__6->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP20ns__6->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP20ns__6->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP20ns__6->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP20ns__6->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP20ns__6->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP20ns__6->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP20ns__6->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP20ns__6->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP20ns__6->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP20ns__6->Draw("SAMES");
   
   TH1D *sPlEsPhittimesPlEsP30ns__7 = new TH1D("20 < hittime < 30ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(1,1776145);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(2,4059);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(3,661);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(4,166);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(5,4);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(6,7);
   sPlEsPhittimesPlEsP30ns__7->SetBinContent(27,11);
   sPlEsPhittimesPlEsP30ns__7->SetMinimum(1);
   sPlEsPhittimesPlEsP30ns__7->SetMaximum(1.776145e+07);
   sPlEsPhittimesPlEsP30ns__7->SetEntries(1781053);
   
   ptstats = new TPaveStats(0.65,0.39,0.85,0.56,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(3);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("20 < hittime < 30ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 1781053");
   AText = ptstats->AddText("Mean  = 0.002343");
   AText = ptstats->AddText("Std Dev   = 0.004526");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP30ns__7->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP30ns__7);
   sPlEsPhittimesPlEsP30ns__7->SetLineColor(3);
   sPlEsPhittimesPlEsP30ns__7->SetLineWidth(2);
   sPlEsPhittimesPlEsP30ns__7->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP30ns__7->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP30ns__7->GetXaxis()->SetTitle("Transverse momentum [GeV]");
   sPlEsPhittimesPlEsP30ns__7->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP30ns__7->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP30ns__7->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP30ns__7->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP30ns__7->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP30ns__7->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP30ns__7->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP30ns__7->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP30ns__7->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP30ns__7->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP30ns__7->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP30ns__7->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP30ns__7->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP30ns__7->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP30ns__7->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP30ns__7->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP30ns__7->Draw("SAMES");
   
   TH1D *sPlEsPhittimesPlEsP50ns__8 = new TH1D("30 < hittime < 50ns","Particle momentum in certain time interval, hitting SiVertexBarrelSiVertexEndcap",50,0,1.5);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(1,295184);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(2,1073);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(3,233);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(4,28);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(5,4);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(6,1);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(7,3);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(8,6);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(9,6);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(10,2);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(11,1);
   sPlEsPhittimesPlEsP50ns__8->SetBinContent(12,2);
   sPlEsPhittimesPlEsP50ns__8->SetMinimum(1);
   sPlEsPhittimesPlEsP50ns__8->SetMaximum(1.776145e+07);
   sPlEsPhittimesPlEsP50ns__8->SetEntries(296543);
   
   ptstats = new TPaveStats(0.65,0.22,0.85,0.39,"brNDC");
   ptstats->SetName("stats");
   ptstats->SetBorderSize(2);
   ptstats->SetFillColor(0);
   ptstats->SetLineColor(4);
   ptstats->SetTextAlign(12);
   AText = ptstats->AddText("30 < hittime < 50ns");
   AText->SetTextSize(0.0391);
   AText = ptstats->AddText("Entries = 296543 ");
   AText = ptstats->AddText("Mean  = 0.002211");
   AText = ptstats->AddText("Std Dev   = 0.004949");
   ptstats->SetOptStat(1111);
   ptstats->SetOptFit(1111);
   ptstats->Draw();
   sPlEsPhittimesPlEsP50ns__8->GetListOfFunctions()->Add(ptstats);
   ptstats->SetParent(sPlEsPhittimesPlEsP50ns__8);
   sPlEsPhittimesPlEsP50ns__8->SetLineColor(4);
   sPlEsPhittimesPlEsP50ns__8->SetLineWidth(2);
   sPlEsPhittimesPlEsP50ns__8->SetMarkerStyle(20);
   sPlEsPhittimesPlEsP50ns__8->SetMarkerSize(1.2);
   sPlEsPhittimesPlEsP50ns__8->GetXaxis()->SetTitle("Transverse momentum [GeV]");
   sPlEsPhittimesPlEsP50ns__8->GetXaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP50ns__8->GetXaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP50ns__8->GetXaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP50ns__8->GetXaxis()->SetTitleOffset(1.05);
   sPlEsPhittimesPlEsP50ns__8->GetXaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP50ns__8->GetYaxis()->SetTitle("#hits");
   sPlEsPhittimesPlEsP50ns__8->GetYaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP50ns__8->GetYaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP50ns__8->GetYaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP50ns__8->GetYaxis()->SetTitleOffset(1.4);
   sPlEsPhittimesPlEsP50ns__8->GetYaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP50ns__8->GetZaxis()->SetLabelFont(42);
   sPlEsPhittimesPlEsP50ns__8->GetZaxis()->SetLabelSize(0.05);
   sPlEsPhittimesPlEsP50ns__8->GetZaxis()->SetTitleSize(0.05);
   sPlEsPhittimesPlEsP50ns__8->GetZaxis()->SetTitleOffset(1.3);
   sPlEsPhittimesPlEsP50ns__8->GetZaxis()->SetTitleFont(42);
   sPlEsPhittimesPlEsP50ns__8->Draw("SAMES");
   canvas2->Modified();
   canvas2->cd();
   canvas2->SetSelected(canvas2);
}

